Perturbative renormalization functions of local operators for staggered fermions with stout improvement

In this paper we present the perturbative computation of the renormalization functions for the quark field and for a complete set of ultra-local fermion bilinears. The computation of the relevant Green's functions was carried out at 1-loop level for the staggered action using massive fermions. The gluon links which appear both in the fermion action and in the definition of the bilinears have been improved by applying a stout smearing procedure up to 2 times, iteratively. In the gluon sector we employed the Symanzik improved gauge action for different sets of values of the Symanzik coefficients. The renormalization functions are presented in (two variants of) the RI' and in the MSbar renormalization scheme; the dependence on all stout parameters, as well as on the fermion mass, the gauge fixing parameter and the renormalization scale, is shown explicitly. This work is related to our recent paper [Phys. Rev. D86 (2012) 094512, arXiv:1209.6015]. To make our results easily accessible to the reader, we include them in the distribution package of this paper, as a Mathematica input file, Staggered.m.

==> Staggered.m <==
(* Call this package in Mathematica by evaluating the next command:
               << "absolute_path/Staggered.m";
  *)

Print["*****************************************************************************"]
Print["This Mathematica package accompanies the paper with title:                   "]
Print["Perturbative renormalization functions of local operators                    "]
Print["for staggered fermions with stout improvement.                               "]
Print["*****************************************************************************"]
Print["It includes the expressions for the 1- and 2-gluon doubly-stout links, the   "]
Print["perturbative (up to 1-Loop) fermion propagator and the amputated Green's     "]
Print["functions of the local fermion bilinears. It also includes the               "]
Print["renormalization functions (in the RI'-MOM scheme) of the above quantities.   "]
Print["*****************************************************************************"]
Print["The above expressions are denoted by the following Mathematica functions:    "]
Print["                                                                             "]
Print["  1) for the 1- and 2-gluon doubly-stout links:                              "]
Print["              U1[x,mu,omega1,omega2]                                         "]
Print["              U2[x,mu,omega1,omega2]                                         "]
Print["                                                                             "]
Print["  2) for the inverse fermion propagator:                                     "]
Print["              propagator[Action,alpha,omegaA1,omegaA2,g2tilde,m]             "]
Print["                                                                             "]
Print["  3) for the amputated Green's functions of the local fermion bilinears:     "]
Print["              scalar[Action,alpha,omegaA1,omegaA2,omegaO1,omegaO2,g2tilde,m] "]
Print["              pseudoscalar[...]                                              "]
Print["              vector[...]                                                    "]
Print["              axial[...]                                                     "]
Print["              tensor[...]                                                    "]
Print["                                                                             "]
Print["  4) for the renormalization function of the fermion field:                  "]
Print["              zq[Action,alpha,omegaA1,omegaA2,g2tilde,p2]                    "]
Print["                                                                             "]
Print["  5) for the renormalization functions of the fermion bilinear operators:    "]
Print["              zs[Action,alpha,omegaA1,omegaA2,omegaO1,omegaO2,g2tilde,p2]    "]
Print["              zp[...]                                                        "]
Print["              zv[...]                                                        "]
Print["              za[...]                                                        "]
Print["              zt[...]                                                        "]
Print["*****************************************************************************"]
Print["The variable 'Action' takes one of the values 1,2,...,10 corresponding to    "]
Print["      the gluon actions:                                                     "]
Print["         1 -> Plaquette,                                                     "]
Print["         2 -> Tree Level Symanzik,                                           "] 
Print["         3 -> TILW (",\[Beta]," c_0=8.60),                                   "]
Print["         4 -> TILW (",\[Beta]," c_0=8.45),                                   "]
Print["         5 -> TILW (",\[Beta]," c_0=8.30),                                   "] 
Print["         6 -> TILW (",\[Beta]," c_0=8.20),                                   "] 
Print["         7 -> TILW (",\[Beta]," c_0=8.10),                                   "]
Print["         8 -> TILW (",\[Beta]," c_0=8.00),                                   "] 
Print["         9 -> Iwasaki,                                                       "]
Print["         10-> DBW2.                                                          "]
Print["The following variables also appear and they are defined as                  "]
Print["1. 'x': the position of the link in the lattice                              "]
Print["2. 'mu': the direction of the link                                           "]
Print["3. 'omega1'('omega2') is the first (second) stout parameter                  "]
Print["4. 'A[sigma,x+tau]': gluon field = A_sigma(x + a*tau)                        "]
Print["5. 'alpha' is the gauge parameter                                            "]
Print["         (Landau/Feynman/Generic gauge corresponds to 1, 0, alpha)           "]
Print["6. 'omegaA1'('omegaA2') is the first (second) stout parameter coming from the"]
Print["    smearing of the links appearing in the action                            "]
Print["7. 'omegaO1'('omegaO2') is the first (second) stout parameter coming from the"]
Print["    smearing of the links appearing in the bilinears                         "]
Print["8. 'g2tilde' stands for g2tilde=(g^2 Cf)/(16 Pi^2) where g is the bare       "]
Print["    coupling constant, Cf=(Nc^2-1)/(2 Nc) and Nc is the number of colors     "]
Print["9. 'm' stands for the bare quark mass                                        "]
Print["10. 'Log[x]' = gives the natural logarithm of x (logarithm in base e)        "]
Print["11. 'p2' is related to the external momentum p[k] through:                   "]
Print["         p2=Sum_{k=1,4} p[k]^2     (k: a Euclidean 4-vector index)           "]
Print["12. 'pslash'= Sum_{rho=1,4} gamma_rho p_rho                                  "]
Print["13. 'p[mu]' = mu-component of the external momentum; similarly for 'p[nu]'   "]
Print["14. 'gamma1' ('gamma2') = Euclidean Dirac matrix gamma[mu] (gamma[nu])       "]
Print["15. 'gamma5' = Euclidean Dirac matrix gamma[5]                               "]
Print["16. 'gamma5gamma1' = gamma[5].gamma[mu]                                      "]
Print["17. 'gamma5pslash' = gamma[5].pslash                                         "]
Print["18. 'gamma5gamma1pslash' = gamma[5].gamma[mu].pslash                         "]
Print["19. 'gamma1gamma2' = gamma[mu].gamma[nu]                                     "]
Print["20. 'gamma2gamma1' = gamma[nu].gamma[mu]                                     "]
Print["21. 'gamma1gamma2pslash' = gamma[mu].gamma[nu].pslash                        "]
Print["22. 'gamma1pslash' = gamma[mu].pslash                                        "]
Print["23. 'gamma2pslash' = gamma[nu].pslash                                        "]
Print["*****************************************************************************"]
Print["All quantities (except U1 and U2) may be also retrieved using only their     "]
Print["first argument, e.g. zv[9] for the Iwasaki action (with generic values for   "] 
Print["the remaining coefficients).                                                 "]
Print["The systematic errors coming from the extrapolation to infinite lattice size "]
Print["of our numerical loop integrals are smaller than the last digit we present.  "]
Print["-----------------------------------------------------------------------------"]


U1[x_, mu_, omega1_, omega2_] := I*g*(A[mu, x] - 8*omega1*A[mu, x] - 
      8*omega2*A[mu, x] + 64*omega1*omega2*A[mu, x] + 
      omega1*A[mu, x - rho[1]] + omega2*A[mu, x - rho[1]] - 
      16*omega1*omega2*A[mu, x - rho[1]] + omega1*A[mu, x + rho[1]] + 
      omega2*A[mu, x + rho[1]] - 16*omega1*omega2*A[mu, x + rho[1]] + 
      omega1*omega2*A[mu, x - rho[1] - rho[2]] + 
      omega1*omega2*A[mu, x + rho[1] - rho[2]] + 
      omega1*omega2*A[mu, x - rho[1] + rho[2]] + 
      omega1*omega2*A[mu, x + rho[1] + rho[2]] + omega1*A[rho[1], x] + 
      omega2*A[rho[1], x] - 8*omega1*omega2*A[rho[1], x] - 
      omega1*A[rho[1], mu + x] - omega2*A[rho[1], mu + x] + 
      8*omega1*omega2*A[rho[1], mu + x] - omega1*A[rho[1], x - rho[1]] - 
      omega2*A[rho[1], x - rho[1]] + 8*omega1*omega2*A[rho[1], x - rho[1]] + 
      omega1*A[rho[1], mu + x - rho[1]] + omega2*A[rho[1], mu + x - rho[1]] - 
      8*omega1*omega2*A[rho[1], mu + x - rho[1]] + 
      omega1*omega2*A[rho[1], x - rho[2]] - omega1*omega2*
       A[rho[1], mu + x - rho[2]] - omega1*omega2*
       A[rho[1], x - rho[1] - rho[2]] + omega1*omega2*
       A[rho[1], mu + x - rho[1] - rho[2]] + omega1*omega2*
       A[rho[1], x + rho[2]] - omega1*omega2*A[rho[1], mu + x + rho[2]] - 
      omega1*omega2*A[rho[1], x - rho[1] + rho[2]] + 
      omega1*omega2*A[rho[1], mu + x - rho[1] + rho[2]])
 
MakeBoxes[rho[i_], FormatType_] ^:= Format[Subscripted[rho[i]], FormatType]
 
Format[rho[i_]] := Subscripted[rho[i]]
 
  U2[x_, mu_, omega1_, omega2_] := 
    -(g^2*(A[mu, x]^2 - 16*omega1*A[mu, x]^2 + 64*omega1^2*A[mu, x]^2 - 
        16*omega2*A[mu, x]^2 + 256*omega1*omega2*A[mu, x]^2 - 
        1024*omega1^2*omega2*A[mu, x]^2 + 64*omega2^2*A[mu, x]^2 - 
        1024*omega1*omega2^2*A[mu, x]^2 + 4096*omega1^2*omega2^2*A[mu, x]^2 + 
        2*omega1*A[mu, x]*A[mu, x - rho[1]] - 16*omega1^2*A[mu, x]*
         A[mu, x - rho[1]] + 2*omega2*A[mu, x]*A[mu, x - rho[1]] - 
        64*omega1*omega2*A[mu, x]*A[mu, x - rho[1]] + 384*omega1^2*omega2*
         A[mu, x]*A[mu, x - rho[1]] - 16*omega2^2*A[mu, x]*
         A[mu, x - rho[1]] + 384*omega1*omega2^2*A[mu, x]*A[mu, x - rho[1]] - 
        2048*omega1^2*omega2^2*A[mu, x]*A[mu, x - rho[1]] + 
        2*omega1*A[mu, x]*A[mu, x + rho[1]] - 16*omega1^2*A[mu, x]*
         A[mu, x + rho[1]] + 2*omega2*A[mu, x]*A[mu, x + rho[1]] - 
        64*omega1*omega2*A[mu, x]*A[mu, x + rho[1]] + 384*omega1^2*omega2*
         A[mu, x]*A[mu, x + rho[1]] - 16*omega2^2*A[mu, x]*
         A[mu, x + rho[1]] + 384*omega1*omega2^2*A[mu, x]*A[mu, x + rho[1]] - 
        2048*omega1^2*omega2^2*A[mu, x]*A[mu, x + rho[1]] + 
        omega1^2*A[mu, x - rho[1]]*A[mu, x - rho[2]] + 
        2*omega1*omega2*A[mu, x - rho[1]]*A[mu, x - rho[2]] - 
        32*omega1^2*omega2*A[mu, x - rho[1]]*A[mu, x - rho[2]] + 
        omega2^2*A[mu, x - rho[1]]*A[mu, x - rho[2]] - 
        32*omega1*omega2^2*A[mu, x - rho[1]]*A[mu, x - rho[2]] + 
        256*omega1^2*omega2^2*A[mu, x - rho[1]]*A[mu, x - rho[2]] + 
        omega1^2*A[mu, x + rho[1]]*A[mu, x - rho[2]] + 
        2*omega1*omega2*A[mu, x + rho[1]]*A[mu, x - rho[2]] - 
        32*omega1^2*omega2*A[mu, x + rho[1]]*A[mu, x - rho[2]] + 
        omega2^2*A[mu, x + rho[1]]*A[mu, x - rho[2]] - 
        32*omega1*omega2^2*A[mu, x + rho[1]]*A[mu, x - rho[2]] + 
        256*omega1^2*omega2^2*A[mu, x + rho[1]]*A[mu, x - rho[2]] + 
        2*omega1*omega2*A[mu, x]*A[mu, x - rho[1] - rho[2]] - 
        16*omega1^2*omega2*A[mu, x]*A[mu, x - rho[1] - rho[2]] - 
        16*omega1*omega2^2*A[mu, x]*A[mu, x - rho[1] - rho[2]] + 
        128*omega1^2*omega2^2*A[mu, x]*A[mu, x - rho[1] - rho[2]] + 
        2*omega1*omega2*A[mu, x]*A[mu, x + rho[1] - rho[2]] - 
        16*omega1^2*omega2*A[mu, x]*A[mu, x + rho[1] - rho[2]] - 
        16*omega1*omega2^2*A[mu, x]*A[mu, x + rho[1] - rho[2]] + 
        128*omega1^2*omega2^2*A[mu, x]*A[mu, x + rho[1] - rho[2]] + 
        omega1^2*A[mu, x - rho[1]]*A[mu, x + rho[2]] + 
        2*omega1*omega2*A[mu, x - rho[1]]*A[mu, x + rho[2]] - 
        32*omega1^2*omega2*A[mu, x - rho[1]]*A[mu, x + rho[2]] + 
        omega2^2*A[mu, x - rho[1]]*A[mu, x + rho[2]] - 
        32*omega1*omega2^2*A[mu, x - rho[1]]*A[mu, x + rho[2]] + 
        256*omega1^2*omega2^2*A[mu, x - rho[1]]*A[mu, x + rho[2]] + 
        omega1^2*A[mu, x + rho[1]]*A[mu, x + rho[2]] + 
        2*omega1*omega2*A[mu, x + rho[1]]*A[mu, x + rho[2]] - 
        32*omega1^2*omega2*A[mu, x + rho[1]]*A[mu, x + rho[2]] + 
        omega2^2*A[mu, x + rho[1]]*A[mu, x + rho[2]] - 
        32*omega1*omega2^2*A[mu, x + rho[1]]*A[mu, x + rho[2]] + 
        256*omega1^2*omega2^2*A[mu, x + rho[1]]*A[mu, x + rho[2]] + 
        2*omega1*omega2*A[mu, x]*A[mu, x - rho[1] + rho[2]] - 
        16*omega1^2*omega2*A[mu, x]*A[mu, x - rho[1] + rho[2]] - 
        16*omega1*omega2^2*A[mu, x]*A[mu, x - rho[1] + rho[2]] + 
        128*omega1^2*omega2^2*A[mu, x]*A[mu, x - rho[1] + rho[2]] + 
        2*omega1*omega2*A[mu, x]*A[mu, x + rho[1] + rho[2]] - 
        16*omega1^2*omega2*A[mu, x]*A[mu, x + rho[1] + rho[2]] - 
        16*omega1*omega2^2*A[mu, x]*A[mu, x + rho[1] + rho[2]] + 
        128*omega1^2*omega2^2*A[mu, x]*A[mu, x + rho[1] + rho[2]] + 
        2*omega1^2*omega2*A[mu, x - rho[1]]*A[mu, x - rho[2] - rho[3]] + 
        2*omega1*omega2^2*A[mu, x - rho[1]]*A[mu, x - rho[2] - rho[3]] - 
        32*omega1^2*omega2^2*A[mu, x - rho[1]]*A[mu, x - rho[2] - rho[3]] + 
        2*omega1^2*omega2*A[mu, x + rho[1]]*A[mu, x - rho[2] - rho[3]] + 
        2*omega1*omega2^2*A[mu, x + rho[1]]*A[mu, x - rho[2] - rho[3]] - 
        32*omega1^2*omega2^2*A[mu, x + rho[1]]*A[mu, x - rho[2] - rho[3]] + 
        2*omega1^2*omega2*A[mu, x - rho[1]]*A[mu, x + rho[2] - rho[3]] + 
        2*omega1*omega2^2*A[mu, x - rho[1]]*A[mu, x + rho[2] - rho[3]] - 
        32*omega1^2*omega2^2*A[mu, x - rho[1]]*A[mu, x + rho[2] - rho[3]] + 
        2*omega1^2*omega2*A[mu, x + rho[1]]*A[mu, x + rho[2] - rho[3]] + 
        2*omega1*omega2^2*A[mu, x + rho[1]]*A[mu, x + rho[2] - rho[3]] - 
        32*omega1^2*omega2^2*A[mu, x + rho[1]]*A[mu, x + rho[2] - rho[3]] + 
        2*omega1^2*omega2*A[mu, x - rho[1]]*A[mu, x - rho[2] + rho[3]] + 
        2*omega1*omega2^2*A[mu, x - rho[1]]*A[mu, x - rho[2] + rho[3]] - 
        32*omega1^2*omega2^2*A[mu, x - rho[1]]*A[mu, x - rho[2] + rho[3]] + 
        2*omega1^2*omega2*A[mu, x + rho[1]]*A[mu, x - rho[2] + rho[3]] + 
        2*omega1*omega2^2*A[mu, x + rho[1]]*A[mu, x - rho[2] + rho[3]] - 
        32*omega1^2*omega2^2*A[mu, x + rho[1]]*A[mu, x - rho[2] + rho[3]] + 
        2*omega1^2*omega2*A[mu, x - rho[1]]*A[mu, x + rho[2] + rho[3]] + 
        2*omega1*omega2^2*A[mu, x - rho[1]]*A[mu, x + rho[2] + rho[3]] - 
        32*omega1^2*omega2^2*A[mu, x - rho[1]]*A[mu, x + rho[2] + rho[3]] + 
        2*omega1^2*omega2*A[mu, x + rho[1]]*A[mu, x + rho[2] + rho[3]] + 
        2*omega1*omega2^2*A[mu, x + rho[1]]*A[mu, x + rho[2] + rho[3]] - 
        32*omega1^2*omega2^2*A[mu, x + rho[1]]*A[mu, x + rho[2] + rho[3]] + 
        omega1^2*omega2^2*A[mu, x - rho[1] - rho[2]]*
         A[mu, x - rho[3] - rho[4]] + omega1^2*omega2^2*
         A[mu, x + rho[1] - rho[2]]*A[mu, x - rho[3] - rho[4]] + 
        omega1^2*omega2^2*A[mu, x - rho[1] + rho[2]]*
         A[mu, x - rho[3] - rho[4]] + omega1^2*omega2^2*
         A[mu, x + rho[1] + rho[2]]*A[mu, x - rho[3] - rho[4]] + 
        omega1^2*omega2^2*A[mu, x - rho[1] - rho[2]]*
         A[mu, x + rho[3] - rho[4]] + omega1^2*omega2^2*
         A[mu, x + rho[1] - rho[2]]*A[mu, x + rho[3] - rho[4]] + 
        omega1^2*omega2^2*A[mu, x - rho[1] + rho[2]]*
         A[mu, x + rho[3] - rho[4]] + omega1^2*omega2^2*
         A[mu, x + rho[1] + rho[2]]*A[mu, x + rho[3] - rho[4]] + 
        omega1^2*omega2^2*A[mu, x - rho[1] - rho[2]]*
         A[mu, x - rho[3] + rho[4]] + omega1^2*omega2^2*
         A[mu, x + rho[1] - rho[2]]*A[mu, x - rho[3] + rho[4]] + 
        omega1^2*omega2^2*A[mu, x - rho[1] + rho[2]]*
         A[mu, x - rho[3] + rho[4]] + omega1^2*omega2^2*
         A[mu, x + rho[1] + rho[2]]*A[mu, x - rho[3] + rho[4]] + 
        omega1^2*omega2^2*A[mu, x - rho[1] - rho[2]]*
         A[mu, x + rho[3] + rho[4]] + omega1^2*omega2^2*
         A[mu, x + rho[1] - rho[2]]*A[mu, x + rho[3] + rho[4]] + 
        omega1^2*omega2^2*A[mu, x - rho[1] + rho[2]]*
         A[mu, x + rho[3] + rho[4]] + omega1^2*omega2^2*
         A[mu, x + rho[1] + rho[2]]*A[mu, x + rho[3] + rho[4]] + 
        2*omega1*A[mu, x]*A[rho[1], x] - 16*omega1^2*A[mu, x]*A[rho[1], x] + 
        2*omega2*A[mu, x]*A[rho[1], x] - 48*omega1*omega2*A[mu, x]*
         A[rho[1], x] + 256*omega1^2*omega2*A[mu, x]*A[rho[1], x] - 
        16*omega2^2*A[mu, x]*A[rho[1], x] + 256*omega1*omega2^2*A[mu, x]*
         A[rho[1], x] - 1024*omega1^2*omega2^2*A[mu, x]*A[rho[1], x] - 
        2*omega1*A[mu, x]*A[rho[1], mu + x] + 16*omega1^2*A[mu, x]*
         A[rho[1], mu + x] - 2*omega2*A[mu, x]*A[rho[1], mu + x] + 
        48*omega1*omega2*A[mu, x]*A[rho[1], mu + x] - 256*omega1^2*omega2*
         A[mu, x]*A[rho[1], mu + x] + 16*omega2^2*A[mu, x]*
         A[rho[1], mu + x] - 256*omega1*omega2^2*A[mu, x]*A[rho[1], mu + x] + 
        1024*omega1^2*omega2^2*A[mu, x]*A[rho[1], mu + x] - 
        2*omega1*A[mu, x]*A[rho[1], x - rho[1]] + 16*omega1^2*A[mu, x]*
         A[rho[1], x - rho[1]] - 2*omega2*A[mu, x]*A[rho[1], x - rho[1]] + 
        48*omega1*omega2*A[mu, x]*A[rho[1], x - rho[1]] - 
        256*omega1^2*omega2*A[mu, x]*A[rho[1], x - rho[1]] + 
        16*omega2^2*A[mu, x]*A[rho[1], x - rho[1]] - 256*omega1*omega2^2*
         A[mu, x]*A[rho[1], x - rho[1]] + 1024*omega1^2*omega2^2*A[mu, x]*
         A[rho[1], x - rho[1]] + 2*omega1*A[mu, x]*
         A[rho[1], mu + x - rho[1]] - 16*omega1^2*A[mu, x]*
         A[rho[1], mu + x - rho[1]] + 2*omega2*A[mu, x]*
         A[rho[1], mu + x - rho[1]] - 48*omega1*omega2*A[mu, x]*
         A[rho[1], mu + x - rho[1]] + 256*omega1^2*omega2*A[mu, x]*
         A[rho[1], mu + x - rho[1]] - 16*omega2^2*A[mu, x]*
         A[rho[1], mu + x - rho[1]] + 256*omega1*omega2^2*A[mu, x]*
         A[rho[1], mu + x - rho[1]] - 1024*omega1^2*omega2^2*A[mu, x]*
         A[rho[1], mu + x - rho[1]] + 2*omega1*omega2*A[mu, x]*
         A[rho[1], x - rho[2]] - 16*omega1^2*omega2*A[mu, x]*
         A[rho[1], x - rho[2]] - 16*omega1*omega2^2*A[mu, x]*
         A[rho[1], x - rho[2]] + 128*omega1^2*omega2^2*A[mu, x]*
         A[rho[1], x - rho[2]] - 2*omega1*omega2*A[mu, x]*
         A[rho[1], mu + x - rho[2]] + 16*omega1^2*omega2*A[mu, x]*
         A[rho[1], mu + x - rho[2]] + 16*omega1*omega2^2*A[mu, x]*
         A[rho[1], mu + x - rho[2]] - 128*omega1^2*omega2^2*A[mu, x]*
         A[rho[1], mu + x - rho[2]] - 2*omega1*omega2*A[mu, x]*
         A[rho[1], x - rho[1] - rho[2]] + 16*omega1^2*omega2*A[mu, x]*
         A[rho[1], x - rho[1] - rho[2]] + 16*omega1*omega2^2*A[mu, x]*
         A[rho[1], x - rho[1] - rho[2]] - 128*omega1^2*omega2^2*A[mu, x]*
         A[rho[1], x - rho[1] - rho[2]] + 2*omega1*omega2*A[mu, x]*
         A[rho[1], mu + x - rho[1] - rho[2]] - 16*omega1^2*omega2*A[mu, x]*
         A[rho[1], mu + x - rho[1] - rho[2]] - 16*omega1*omega2^2*A[mu, x]*
         A[rho[1], mu + x - rho[1] - rho[2]] + 128*omega1^2*omega2^2*A[mu, x]*
         A[rho[1], mu + x - rho[1] - rho[2]] + 2*omega1*omega2*A[mu, x]*
         A[rho[1], x + rho[2]] - 16*omega1^2*omega2*A[mu, x]*
         A[rho[1], x + rho[2]] - 16*omega1*omega2^2*A[mu, x]*
         A[rho[1], x + rho[2]] + 128*omega1^2*omega2^2*A[mu, x]*
         A[rho[1], x + rho[2]] - 2*omega1*omega2*A[mu, x]*
         A[rho[1], mu + x + rho[2]] + 16*omega1^2*omega2*A[mu, x]*
         A[rho[1], mu + x + rho[2]] + 16*omega1*omega2^2*A[mu, x]*
         A[rho[1], mu + x + rho[2]] - 128*omega1^2*omega2^2*A[mu, x]*
         A[rho[1], mu + x + rho[2]] - 2*omega1*omega2*A[mu, x]*
         A[rho[1], x - rho[1] + rho[2]] + 16*omega1^2*omega2*A[mu, x]*
         A[rho[1], x - rho[1] + rho[2]] + 16*omega1*omega2^2*A[mu, x]*
         A[rho[1], x - rho[1] + rho[2]] - 128*omega1^2*omega2^2*A[mu, x]*
         A[rho[1], x - rho[1] + rho[2]] + 2*omega1*omega2*A[mu, x]*
         A[rho[1], mu + x - rho[1] + rho[2]] - 16*omega1^2*omega2*A[mu, x]*
         A[rho[1], mu + x - rho[1] + rho[2]] - 16*omega1*omega2^2*A[mu, x]*
         A[rho[1], mu + x - rho[1] + rho[2]] + 128*omega1^2*omega2^2*A[mu, x]*
         A[rho[1], mu + x - rho[1] + rho[2]] + 2*omega1^2*A[mu, x - rho[1]]*
         A[rho[2], x] + 4*omega1*omega2*A[mu, x - rho[1]]*A[rho[2], x] - 
        48*omega1^2*omega2*A[mu, x - rho[1]]*A[rho[2], x] + 
        2*omega2^2*A[mu, x - rho[1]]*A[rho[2], x] - 48*omega1*omega2^2*
         A[mu, x - rho[1]]*A[rho[2], x] + 256*omega1^2*omega2^2*
         A[mu, x - rho[1]]*A[rho[2], x] + 2*omega1^2*A[mu, x + rho[1]]*
         A[rho[2], x] + 4*omega1*omega2*A[mu, x + rho[1]]*A[rho[2], x] - 
        48*omega1^2*omega2*A[mu, x + rho[1]]*A[rho[2], x] + 
        2*omega2^2*A[mu, x + rho[1]]*A[rho[2], x] - 48*omega1*omega2^2*
         A[mu, x + rho[1]]*A[rho[2], x] + 256*omega1^2*omega2^2*
         A[mu, x + rho[1]]*A[rho[2], x] + omega1^2*A[rho[1], x]*
         A[rho[2], x] + 2*omega1*omega2*A[rho[1], x]*A[rho[2], x] - 
        16*omega1^2*omega2*A[rho[1], x]*A[rho[2], x] + omega2^2*A[rho[1], x]*
         A[rho[2], x] - 16*omega1*omega2^2*A[rho[1], x]*A[rho[2], x] + 
        64*omega1^2*omega2^2*A[rho[1], x]*A[rho[2], x] - 
        omega1^2*A[rho[1], mu + x]*A[rho[2], x] - 2*omega1*omega2*
         A[rho[1], mu + x]*A[rho[2], x] + 16*omega1^2*omega2*
         A[rho[1], mu + x]*A[rho[2], x] - omega2^2*A[rho[1], mu + x]*
         A[rho[2], x] + 16*omega1*omega2^2*A[rho[1], mu + x]*A[rho[2], x] - 
        64*omega1^2*omega2^2*A[rho[1], mu + x]*A[rho[2], x] - 
        2*omega1^2*A[rho[1], x - rho[1]]*A[rho[2], x] - 
        4*omega1*omega2*A[rho[1], x - rho[1]]*A[rho[2], x] + 
        32*omega1^2*omega2*A[rho[1], x - rho[1]]*A[rho[2], x] - 
        2*omega2^2*A[rho[1], x - rho[1]]*A[rho[2], x] + 
        32*omega1*omega2^2*A[rho[1], x - rho[1]]*A[rho[2], x] - 
        128*omega1^2*omega2^2*A[rho[1], x - rho[1]]*A[rho[2], x] + 
        2*omega1^2*A[rho[1], mu + x - rho[1]]*A[rho[2], x] + 
        4*omega1*omega2*A[rho[1], mu + x - rho[1]]*A[rho[2], x] - 
        32*omega1^2*omega2*A[rho[1], mu + x - rho[1]]*A[rho[2], x] + 
        2*omega2^2*A[rho[1], mu + x - rho[1]]*A[rho[2], x] - 
        32*omega1*omega2^2*A[rho[1], mu + x - rho[1]]*A[rho[2], x] + 
        128*omega1^2*omega2^2*A[rho[1], mu + x - rho[1]]*A[rho[2], x] - 
        2*omega1^2*A[mu, x - rho[1]]*A[rho[2], mu + x] - 
        4*omega1*omega2*A[mu, x - rho[1]]*A[rho[2], mu + x] + 
        48*omega1^2*omega2*A[mu, x - rho[1]]*A[rho[2], mu + x] - 
        2*omega2^2*A[mu, x - rho[1]]*A[rho[2], mu + x] + 
        48*omega1*omega2^2*A[mu, x - rho[1]]*A[rho[2], mu + x] - 
        256*omega1^2*omega2^2*A[mu, x - rho[1]]*A[rho[2], mu + x] - 
        2*omega1^2*A[mu, x + rho[1]]*A[rho[2], mu + x] - 
        4*omega1*omega2*A[mu, x + rho[1]]*A[rho[2], mu + x] + 
        48*omega1^2*omega2*A[mu, x + rho[1]]*A[rho[2], mu + x] - 
        2*omega2^2*A[mu, x + rho[1]]*A[rho[2], mu + x] + 
        48*omega1*omega2^2*A[mu, x + rho[1]]*A[rho[2], mu + x] - 
        256*omega1^2*omega2^2*A[mu, x + rho[1]]*A[rho[2], mu + x] - 
        omega1^2*A[rho[1], x]*A[rho[2], mu + x] - 2*omega1*omega2*
         A[rho[1], x]*A[rho[2], mu + x] + 16*omega1^2*omega2*A[rho[1], x]*
         A[rho[2], mu + x] - omega2^2*A[rho[1], x]*A[rho[2], mu + x] + 
        16*omega1*omega2^2*A[rho[1], x]*A[rho[2], mu + x] - 
        64*omega1^2*omega2^2*A[rho[1], x]*A[rho[2], mu + x] + 
        omega1^2*A[rho[1], mu + x]*A[rho[2], mu + x] + 
        2*omega1*omega2*A[rho[1], mu + x]*A[rho[2], mu + x] - 
        16*omega1^2*omega2*A[rho[1], mu + x]*A[rho[2], mu + x] + 
        omega2^2*A[rho[1], mu + x]*A[rho[2], mu + x] - 
        16*omega1*omega2^2*A[rho[1], mu + x]*A[rho[2], mu + x] + 
        64*omega1^2*omega2^2*A[rho[1], mu + x]*A[rho[2], mu + x] + 
        2*omega1^2*A[rho[1], x - rho[1]]*A[rho[2], mu + x] + 
        4*omega1*omega2*A[rho[1], x - rho[1]]*A[rho[2], mu + x] - 
        32*omega1^2*omega2*A[rho[1], x - rho[1]]*A[rho[2], mu + x] + 
        2*omega2^2*A[rho[1], x - rho[1]]*A[rho[2], mu + x] - 
        32*omega1*omega2^2*A[rho[1], x - rho[1]]*A[rho[2], mu + x] + 
        128*omega1^2*omega2^2*A[rho[1], x - rho[1]]*A[rho[2], mu + x] - 
        2*omega1^2*A[rho[1], mu + x - rho[1]]*A[rho[2], mu + x] - 
        4*omega1*omega2*A[rho[1], mu + x - rho[1]]*A[rho[2], mu + x] + 
        32*omega1^2*omega2*A[rho[1], mu + x - rho[1]]*A[rho[2], mu + x] - 
        2*omega2^2*A[rho[1], mu + x - rho[1]]*A[rho[2], mu + x] + 
        32*omega1*omega2^2*A[rho[1], mu + x - rho[1]]*A[rho[2], mu + x] - 
        128*omega1^2*omega2^2*A[rho[1], mu + x - rho[1]]*A[rho[2], mu + x] - 
        2*omega1^2*A[mu, x - rho[1]]*A[rho[2], x - rho[2]] - 
        4*omega1*omega2*A[mu, x - rho[1]]*A[rho[2], x - rho[2]] + 
        48*omega1^2*omega2*A[mu, x - rho[1]]*A[rho[2], x - rho[2]] - 
        2*omega2^2*A[mu, x - rho[1]]*A[rho[2], x - rho[2]] + 
        48*omega1*omega2^2*A[mu, x - rho[1]]*A[rho[2], x - rho[2]] - 
        256*omega1^2*omega2^2*A[mu, x - rho[1]]*A[rho[2], x - rho[2]] - 
        2*omega1^2*A[mu, x + rho[1]]*A[rho[2], x - rho[2]] - 
        4*omega1*omega2*A[mu, x + rho[1]]*A[rho[2], x - rho[2]] + 
        48*omega1^2*omega2*A[mu, x + rho[1]]*A[rho[2], x - rho[2]] - 
        2*omega2^2*A[mu, x + rho[1]]*A[rho[2], x - rho[2]] + 
        48*omega1*omega2^2*A[mu, x + rho[1]]*A[rho[2], x - rho[2]] - 
        256*omega1^2*omega2^2*A[mu, x + rho[1]]*A[rho[2], x - rho[2]] + 
        omega1^2*A[rho[1], x - rho[1]]*A[rho[2], x - rho[2]] + 
        2*omega1*omega2*A[rho[1], x - rho[1]]*A[rho[2], x - rho[2]] - 
        16*omega1^2*omega2*A[rho[1], x - rho[1]]*A[rho[2], x - rho[2]] + 
        omega2^2*A[rho[1], x - rho[1]]*A[rho[2], x - rho[2]] - 
        16*omega1*omega2^2*A[rho[1], x - rho[1]]*A[rho[2], x - rho[2]] + 
        64*omega1^2*omega2^2*A[rho[1], x - rho[1]]*A[rho[2], x - rho[2]] - 
        omega1^2*A[rho[1], mu + x - rho[1]]*A[rho[2], x - rho[2]] - 
        2*omega1*omega2*A[rho[1], mu + x - rho[1]]*A[rho[2], x - rho[2]] + 
        16*omega1^2*omega2*A[rho[1], mu + x - rho[1]]*A[rho[2], x - rho[2]] - 
        omega2^2*A[rho[1], mu + x - rho[1]]*A[rho[2], x - rho[2]] + 
        16*omega1*omega2^2*A[rho[1], mu + x - rho[1]]*A[rho[2], x - rho[2]] - 
        64*omega1^2*omega2^2*A[rho[1], mu + x - rho[1]]*
         A[rho[2], x - rho[2]] + 2*omega1^2*A[mu, x - rho[1]]*
         A[rho[2], mu + x - rho[2]] + 4*omega1*omega2*A[mu, x - rho[1]]*
         A[rho[2], mu + x - rho[2]] - 48*omega1^2*omega2*A[mu, x - rho[1]]*
         A[rho[2], mu + x - rho[2]] + 2*omega2^2*A[mu, x - rho[1]]*
         A[rho[2], mu + x - rho[2]] - 48*omega1*omega2^2*A[mu, x - rho[1]]*
         A[rho[2], mu + x - rho[2]] + 256*omega1^2*omega2^2*A[mu, x - rho[1]]*
         A[rho[2], mu + x - rho[2]] + 2*omega1^2*A[mu, x + rho[1]]*
         A[rho[2], mu + x - rho[2]] + 4*omega1*omega2*A[mu, x + rho[1]]*
         A[rho[2], mu + x - rho[2]] - 48*omega1^2*omega2*A[mu, x + rho[1]]*
         A[rho[2], mu + x - rho[2]] + 2*omega2^2*A[mu, x + rho[1]]*
         A[rho[2], mu + x - rho[2]] - 48*omega1*omega2^2*A[mu, x + rho[1]]*
         A[rho[2], mu + x - rho[2]] + 256*omega1^2*omega2^2*A[mu, x + rho[1]]*
         A[rho[2], mu + x - rho[2]] - omega1^2*A[rho[1], x - rho[1]]*
         A[rho[2], mu + x - rho[2]] - 2*omega1*omega2*A[rho[1], x - rho[1]]*
         A[rho[2], mu + x - rho[2]] + 16*omega1^2*omega2*
         A[rho[1], x - rho[1]]*A[rho[2], mu + x - rho[2]] - 
        omega2^2*A[rho[1], x - rho[1]]*A[rho[2], mu + x - rho[2]] + 
        16*omega1*omega2^2*A[rho[1], x - rho[1]]*A[rho[2], mu + x - rho[2]] - 
        64*omega1^2*omega2^2*A[rho[1], x - rho[1]]*
         A[rho[2], mu + x - rho[2]] + omega1^2*A[rho[1], mu + x - rho[1]]*
         A[rho[2], mu + x - rho[2]] + 2*omega1*omega2*
         A[rho[1], mu + x - rho[1]]*A[rho[2], mu + x - rho[2]] - 
        16*omega1^2*omega2*A[rho[1], mu + x - rho[1]]*
         A[rho[2], mu + x - rho[2]] + omega2^2*A[rho[1], mu + x - rho[1]]*
         A[rho[2], mu + x - rho[2]] - 16*omega1*omega2^2*
         A[rho[1], mu + x - rho[1]]*A[rho[2], mu + x - rho[2]] + 
        64*omega1^2*omega2^2*A[rho[1], mu + x - rho[1]]*
         A[rho[2], mu + x - rho[2]] + 2*omega1^2*omega2*A[mu, x - rho[1]]*
         A[rho[2], x - rho[3]] + 2*omega1*omega2^2*A[mu, x - rho[1]]*
         A[rho[2], x - rho[3]] - 32*omega1^2*omega2^2*A[mu, x - rho[1]]*
         A[rho[2], x - rho[3]] + 2*omega1^2*omega2*A[mu, x + rho[1]]*
         A[rho[2], x - rho[3]] + 2*omega1*omega2^2*A[mu, x + rho[1]]*
         A[rho[2], x - rho[3]] - 32*omega1^2*omega2^2*A[mu, x + rho[1]]*
         A[rho[2], x - rho[3]] + omega1*omega2^2*A[rho[1], x]*
         A[rho[2], x - rho[3]] - 16*omega1^2*omega2^2*A[rho[1], x]*
         A[rho[2], x - rho[3]] - omega1*omega2^2*A[rho[1], mu + x]*
         A[rho[2], x - rho[3]] + 16*omega1^2*omega2^2*A[rho[1], mu + x]*
         A[rho[2], x - rho[3]] - 2*omega1^2*omega2*A[rho[1], x - rho[1]]*
         A[rho[2], x - rho[3]] - 2*omega1*omega2^2*A[rho[1], x - rho[1]]*
         A[rho[2], x - rho[3]] + 16*omega1^2*omega2^2*A[rho[1], x - rho[1]]*
         A[rho[2], x - rho[3]] + 2*omega1^2*omega2*A[rho[1], mu + x - rho[1]]*
         A[rho[2], x - rho[3]] + 2*omega1*omega2^2*A[rho[1], mu + x - rho[1]]*
         A[rho[2], x - rho[3]] - 16*omega1^2*omega2^2*
         A[rho[1], mu + x - rho[1]]*A[rho[2], x - rho[3]] - 
        2*omega1^2*omega2*A[mu, x - rho[1]]*A[rho[2], mu + x - rho[3]] - 
        2*omega1*omega2^2*A[mu, x - rho[1]]*A[rho[2], mu + x - rho[3]] + 
        32*omega1^2*omega2^2*A[mu, x - rho[1]]*A[rho[2], mu + x - rho[3]] - 
        2*omega1^2*omega2*A[mu, x + rho[1]]*A[rho[2], mu + x - rho[3]] - 
        2*omega1*omega2^2*A[mu, x + rho[1]]*A[rho[2], mu + x - rho[3]] + 
        32*omega1^2*omega2^2*A[mu, x + rho[1]]*A[rho[2], mu + x - rho[3]] - 
        omega1*omega2^2*A[rho[1], x]*A[rho[2], mu + x - rho[3]] + 
        16*omega1^2*omega2^2*A[rho[1], x]*A[rho[2], mu + x - rho[3]] + 
        omega1*omega2^2*A[rho[1], mu + x]*A[rho[2], mu + x - rho[3]] - 
        16*omega1^2*omega2^2*A[rho[1], mu + x]*A[rho[2], mu + x - rho[3]] + 
        2*omega1^2*omega2*A[rho[1], x - rho[1]]*A[rho[2], mu + x - rho[3]] + 
        2*omega1*omega2^2*A[rho[1], x - rho[1]]*A[rho[2], mu + x - rho[3]] - 
        16*omega1^2*omega2^2*A[rho[1], x - rho[1]]*
         A[rho[2], mu + x - rho[3]] - 2*omega1^2*omega2*
         A[rho[1], mu + x - rho[1]]*A[rho[2], mu + x - rho[3]] - 
        2*omega1*omega2^2*A[rho[1], mu + x - rho[1]]*
         A[rho[2], mu + x - rho[3]] + 16*omega1^2*omega2^2*
         A[rho[1], mu + x - rho[1]]*A[rho[2], mu + x - rho[3]] - 
        2*omega1^2*omega2*A[mu, x - rho[1]]*A[rho[2], x - rho[2] - rho[3]] - 
        2*omega1*omega2^2*A[mu, x - rho[1]]*A[rho[2], x - rho[2] - rho[3]] + 
        32*omega1^2*omega2^2*A[mu, x - rho[1]]*A[rho[2], 
          x - rho[2] - rho[3]] - 2*omega1^2*omega2*A[mu, x + rho[1]]*
         A[rho[2], x - rho[2] - rho[3]] - 2*omega1*omega2^2*A[mu, x + rho[1]]*
         A[rho[2], x - rho[2] - rho[3]] + 32*omega1^2*omega2^2*
         A[mu, x + rho[1]]*A[rho[2], x - rho[2] - rho[3]] + 
        2*omega1^2*omega2*A[rho[1], x - rho[1]]*A[rho[2], 
          x - rho[2] - rho[3]] + 2*omega1*omega2^2*A[rho[1], x - rho[1]]*
         A[rho[2], x - rho[2] - rho[3]] - 16*omega1^2*omega2^2*
         A[rho[1], x - rho[1]]*A[rho[2], x - rho[2] - rho[3]] - 
        2*omega1^2*omega2*A[rho[1], mu + x - rho[1]]*
         A[rho[2], x - rho[2] - rho[3]] - 2*omega1*omega2^2*
         A[rho[1], mu + x - rho[1]]*A[rho[2], x - rho[2] - rho[3]] + 
        16*omega1^2*omega2^2*A[rho[1], mu + x - rho[1]]*
         A[rho[2], x - rho[2] - rho[3]] + 2*omega1^2*omega2*A[mu, x - rho[1]]*
         A[rho[2], mu + x - rho[2] - rho[3]] + 2*omega1*omega2^2*
         A[mu, x - rho[1]]*A[rho[2], mu + x - rho[2] - rho[3]] - 
        32*omega1^2*omega2^2*A[mu, x - rho[1]]*A[rho[2], mu + x - rho[2] - 
           rho[3]] + 2*omega1^2*omega2*A[mu, x + rho[1]]*
         A[rho[2], mu + x - rho[2] - rho[3]] + 2*omega1*omega2^2*
         A[mu, x + rho[1]]*A[rho[2], mu + x - rho[2] - rho[3]] - 
        32*omega1^2*omega2^2*A[mu, x + rho[1]]*A[rho[2], mu + x - rho[2] - 
           rho[3]] - 2*omega1^2*omega2*A[rho[1], x - rho[1]]*
         A[rho[2], mu + x - rho[2] - rho[3]] - 2*omega1*omega2^2*
         A[rho[1], x - rho[1]]*A[rho[2], mu + x - rho[2] - rho[3]] + 
        16*omega1^2*omega2^2*A[rho[1], x - rho[1]]*
         A[rho[2], mu + x - rho[2] - rho[3]] + 2*omega1^2*omega2*
         A[rho[1], mu + x - rho[1]]*A[rho[2], mu + x - rho[2] - rho[3]] + 
        2*omega1*omega2^2*A[rho[1], mu + x - rho[1]]*
         A[rho[2], mu + x - rho[2] - rho[3]] - 16*omega1^2*omega2^2*
         A[rho[1], mu + x - rho[1]]*A[rho[2], mu + x - rho[2] - rho[3]] + 
        2*omega1^2*omega2*A[mu, x - rho[1]]*A[rho[2], x + rho[3]] + 
        2*omega1*omega2^2*A[mu, x - rho[1]]*A[rho[2], x + rho[3]] - 
        32*omega1^2*omega2^2*A[mu, x - rho[1]]*A[rho[2], x + rho[3]] + 
        2*omega1^2*omega2*A[mu, x + rho[1]]*A[rho[2], x + rho[3]] + 
        2*omega1*omega2^2*A[mu, x + rho[1]]*A[rho[2], x + rho[3]] - 
        32*omega1^2*omega2^2*A[mu, x + rho[1]]*A[rho[2], x + rho[3]] + 
        omega1*omega2^2*A[rho[1], x]*A[rho[2], x + rho[3]] - 
        16*omega1^2*omega2^2*A[rho[1], x]*A[rho[2], x + rho[3]] - 
        omega1*omega2^2*A[rho[1], mu + x]*A[rho[2], x + rho[3]] + 
        16*omega1^2*omega2^2*A[rho[1], mu + x]*A[rho[2], x + rho[3]] - 
        2*omega1^2*omega2*A[rho[1], x - rho[1]]*A[rho[2], x + rho[3]] - 
        2*omega1*omega2^2*A[rho[1], x - rho[1]]*A[rho[2], x + rho[3]] + 
        16*omega1^2*omega2^2*A[rho[1], x - rho[1]]*A[rho[2], x + rho[3]] + 
        2*omega1^2*omega2*A[rho[1], mu + x - rho[1]]*A[rho[2], x + rho[3]] + 
        2*omega1*omega2^2*A[rho[1], mu + x - rho[1]]*A[rho[2], x + rho[3]] - 
        16*omega1^2*omega2^2*A[rho[1], mu + x - rho[1]]*
         A[rho[2], x + rho[3]] - 2*omega1^2*omega2*A[mu, x - rho[1]]*
         A[rho[2], mu + x + rho[3]] - 2*omega1*omega2^2*A[mu, x - rho[1]]*
         A[rho[2], mu + x + rho[3]] + 32*omega1^2*omega2^2*A[mu, x - rho[1]]*
         A[rho[2], mu + x + rho[3]] - 2*omega1^2*omega2*A[mu, x + rho[1]]*
         A[rho[2], mu + x + rho[3]] - 2*omega1*omega2^2*A[mu, x + rho[1]]*
         A[rho[2], mu + x + rho[3]] + 32*omega1^2*omega2^2*A[mu, x + rho[1]]*
         A[rho[2], mu + x + rho[3]] - omega1*omega2^2*A[rho[1], x]*
         A[rho[2], mu + x + rho[3]] + 16*omega1^2*omega2^2*A[rho[1], x]*
         A[rho[2], mu + x + rho[3]] + omega1*omega2^2*A[rho[1], mu + x]*
         A[rho[2], mu + x + rho[3]] - 16*omega1^2*omega2^2*A[rho[1], mu + x]*
         A[rho[2], mu + x + rho[3]] + 2*omega1^2*omega2*A[rho[1], x - rho[1]]*
         A[rho[2], mu + x + rho[3]] + 2*omega1*omega2^2*A[rho[1], x - rho[1]]*
         A[rho[2], mu + x + rho[3]] - 16*omega1^2*omega2^2*
         A[rho[1], x - rho[1]]*A[rho[2], mu + x + rho[3]] - 
        2*omega1^2*omega2*A[rho[1], mu + x - rho[1]]*
         A[rho[2], mu + x + rho[3]] - 2*omega1*omega2^2*
         A[rho[1], mu + x - rho[1]]*A[rho[2], mu + x + rho[3]] + 
        16*omega1^2*omega2^2*A[rho[1], mu + x - rho[1]]*
         A[rho[2], mu + x + rho[3]] - 2*omega1^2*omega2*A[mu, x - rho[1]]*
         A[rho[2], x - rho[2] + rho[3]] - 2*omega1*omega2^2*A[mu, x - rho[1]]*
         A[rho[2], x - rho[2] + rho[3]] + 32*omega1^2*omega2^2*
         A[mu, x - rho[1]]*A[rho[2], x - rho[2] + rho[3]] - 
        2*omega1^2*omega2*A[mu, x + rho[1]]*A[rho[2], x - rho[2] + rho[3]] - 
        2*omega1*omega2^2*A[mu, x + rho[1]]*A[rho[2], x - rho[2] + rho[3]] + 
        32*omega1^2*omega2^2*A[mu, x + rho[1]]*A[rho[2], 
          x - rho[2] + rho[3]] + 2*omega1^2*omega2*A[rho[1], x - rho[1]]*
         A[rho[2], x - rho[2] + rho[3]] + 2*omega1*omega2^2*
         A[rho[1], x - rho[1]]*A[rho[2], x - rho[2] + rho[3]] - 
        16*omega1^2*omega2^2*A[rho[1], x - rho[1]]*
         A[rho[2], x - rho[2] + rho[3]] - 2*omega1^2*omega2*
         A[rho[1], mu + x - rho[1]]*A[rho[2], x - rho[2] + rho[3]] - 
        2*omega1*omega2^2*A[rho[1], mu + x - rho[1]]*
         A[rho[2], x - rho[2] + rho[3]] + 16*omega1^2*omega2^2*
         A[rho[1], mu + x - rho[1]]*A[rho[2], x - rho[2] + rho[3]] + 
        2*omega1^2*omega2*A[mu, x - rho[1]]*A[rho[2], mu + x - rho[2] + 
           rho[3]] + 2*omega1*omega2^2*A[mu, x - rho[1]]*
         A[rho[2], mu + x - rho[2] + rho[3]] - 32*omega1^2*omega2^2*
         A[mu, x - rho[1]]*A[rho[2], mu + x - rho[2] + rho[3]] + 
        2*omega1^2*omega2*A[mu, x + rho[1]]*A[rho[2], mu + x - rho[2] + 
           rho[3]] + 2*omega1*omega2^2*A[mu, x + rho[1]]*
         A[rho[2], mu + x - rho[2] + rho[3]] - 32*omega1^2*omega2^2*
         A[mu, x + rho[1]]*A[rho[2], mu + x - rho[2] + rho[3]] - 
        2*omega1^2*omega2*A[rho[1], x - rho[1]]*A[rho[2], 
          mu + x - rho[2] + rho[3]] - 2*omega1*omega2^2*A[rho[1], x - rho[1]]*
         A[rho[2], mu + x - rho[2] + rho[3]] + 16*omega1^2*omega2^2*
         A[rho[1], x - rho[1]]*A[rho[2], mu + x - rho[2] + rho[3]] + 
        2*omega1^2*omega2*A[rho[1], mu + x - rho[1]]*
         A[rho[2], mu + x - rho[2] + rho[3]] + 2*omega1*omega2^2*
         A[rho[1], mu + x - rho[1]]*A[rho[2], mu + x - rho[2] + rho[3]] - 
        16*omega1^2*omega2^2*A[rho[1], mu + x - rho[1]]*
         A[rho[2], mu + x - rho[2] + rho[3]] + 2*omega1^2*omega2*
         A[mu, x - rho[1] - rho[2]]*A[rho[3], x] + 2*omega1*omega2^2*
         A[mu, x - rho[1] - rho[2]]*A[rho[3], x] - 16*omega1^2*omega2^2*
         A[mu, x - rho[1] - rho[2]]*A[rho[3], x] + 2*omega1^2*omega2*
         A[mu, x + rho[1] - rho[2]]*A[rho[3], x] + 2*omega1*omega2^2*
         A[mu, x + rho[1] - rho[2]]*A[rho[3], x] - 16*omega1^2*omega2^2*
         A[mu, x + rho[1] - rho[2]]*A[rho[3], x] + 2*omega1^2*omega2*
         A[mu, x - rho[1] + rho[2]]*A[rho[3], x] + 2*omega1*omega2^2*
         A[mu, x - rho[1] + rho[2]]*A[rho[3], x] - 16*omega1^2*omega2^2*
         A[mu, x - rho[1] + rho[2]]*A[rho[3], x] + 2*omega1^2*omega2*
         A[mu, x + rho[1] + rho[2]]*A[rho[3], x] + 2*omega1*omega2^2*
         A[mu, x + rho[1] + rho[2]]*A[rho[3], x] - 16*omega1^2*omega2^2*
         A[mu, x + rho[1] + rho[2]]*A[rho[3], x] + 2*omega1^2*omega2*
         A[rho[1], x - rho[2]]*A[rho[3], x] + omega1*omega2^2*
         A[rho[1], x - rho[2]]*A[rho[3], x] - 2*omega1^2*omega2*
         A[rho[1], mu + x - rho[2]]*A[rho[3], x] - omega1*omega2^2*
         A[rho[1], mu + x - rho[2]]*A[rho[3], x] - 2*omega1^2*omega2*
         A[rho[1], x - rho[1] - rho[2]]*A[rho[3], x] - 
        2*omega1*omega2^2*A[rho[1], x - rho[1] - rho[2]]*A[rho[3], x] + 
        16*omega1^2*omega2^2*A[rho[1], x - rho[1] - rho[2]]*A[rho[3], x] + 
        2*omega1^2*omega2*A[rho[1], mu + x - rho[1] - rho[2]]*A[rho[3], x] + 
        2*omega1*omega2^2*A[rho[1], mu + x - rho[1] - rho[2]]*A[rho[3], x] - 
        16*omega1^2*omega2^2*A[rho[1], mu + x - rho[1] - rho[2]]*
         A[rho[3], x] + 2*omega1^2*omega2*A[rho[1], x + rho[2]]*
         A[rho[3], x] + omega1*omega2^2*A[rho[1], x + rho[2]]*A[rho[3], x] - 
        2*omega1^2*omega2*A[rho[1], mu + x + rho[2]]*A[rho[3], x] - 
        omega1*omega2^2*A[rho[1], mu + x + rho[2]]*A[rho[3], x] - 
        2*omega1^2*omega2*A[rho[1], x - rho[1] + rho[2]]*A[rho[3], x] - 
        2*omega1*omega2^2*A[rho[1], x - rho[1] + rho[2]]*A[rho[3], x] + 
        16*omega1^2*omega2^2*A[rho[1], x - rho[1] + rho[2]]*A[rho[3], x] + 
        2*omega1^2*omega2*A[rho[1], mu + x - rho[1] + rho[2]]*A[rho[3], x] + 
        2*omega1*omega2^2*A[rho[1], mu + x - rho[1] + rho[2]]*A[rho[3], x] - 
        16*omega1^2*omega2^2*A[rho[1], mu + x - rho[1] + rho[2]]*
         A[rho[3], x] - 2*omega1^2*omega2*A[mu, x - rho[1] - rho[2]]*
         A[rho[3], mu + x] - 2*omega1*omega2^2*A[mu, x - rho[1] - rho[2]]*
         A[rho[3], mu + x] + 16*omega1^2*omega2^2*A[mu, x - rho[1] - rho[2]]*
         A[rho[3], mu + x] - 2*omega1^2*omega2*A[mu, x + rho[1] - rho[2]]*
         A[rho[3], mu + x] - 2*omega1*omega2^2*A[mu, x + rho[1] - rho[2]]*
         A[rho[3], mu + x] + 16*omega1^2*omega2^2*A[mu, x + rho[1] - rho[2]]*
         A[rho[3], mu + x] - 2*omega1^2*omega2*A[mu, x - rho[1] + rho[2]]*
         A[rho[3], mu + x] - 2*omega1*omega2^2*A[mu, x - rho[1] + rho[2]]*
         A[rho[3], mu + x] + 16*omega1^2*omega2^2*A[mu, x - rho[1] + rho[2]]*
         A[rho[3], mu + x] - 2*omega1^2*omega2*A[mu, x + rho[1] + rho[2]]*
         A[rho[3], mu + x] - 2*omega1*omega2^2*A[mu, x + rho[1] + rho[2]]*
         A[rho[3], mu + x] + 16*omega1^2*omega2^2*A[mu, x + rho[1] + rho[2]]*
         A[rho[3], mu + x] - 2*omega1^2*omega2*A[rho[1], x - rho[2]]*
         A[rho[3], mu + x] - omega1*omega2^2*A[rho[1], x - rho[2]]*
         A[rho[3], mu + x] + 2*omega1^2*omega2*A[rho[1], mu + x - rho[2]]*
         A[rho[3], mu + x] + omega1*omega2^2*A[rho[1], mu + x - rho[2]]*
         A[rho[3], mu + x] + 2*omega1^2*omega2*A[rho[1], x - rho[1] - rho[2]]*
         A[rho[3], mu + x] + 2*omega1*omega2^2*A[rho[1], x - rho[1] - rho[2]]*
         A[rho[3], mu + x] - 16*omega1^2*omega2^2*
         A[rho[1], x - rho[1] - rho[2]]*A[rho[3], mu + x] - 
        2*omega1^2*omega2*A[rho[1], mu + x - rho[1] - rho[2]]*
         A[rho[3], mu + x] - 2*omega1*omega2^2*A[rho[1], mu + x - rho[1] - 
           rho[2]]*A[rho[3], mu + x] + 16*omega1^2*omega2^2*
         A[rho[1], mu + x - rho[1] - rho[2]]*A[rho[3], mu + x] - 
        2*omega1^2*omega2*A[rho[1], x + rho[2]]*A[rho[3], mu + x] - 
        omega1*omega2^2*A[rho[1], x + rho[2]]*A[rho[3], mu + x] + 
        2*omega1^2*omega2*A[rho[1], mu + x + rho[2]]*A[rho[3], mu + x] + 
        omega1*omega2^2*A[rho[1], mu + x + rho[2]]*A[rho[3], mu + x] + 
        2*omega1^2*omega2*A[rho[1], x - rho[1] + rho[2]]*A[rho[3], mu + x] + 
        2*omega1*omega2^2*A[rho[1], x - rho[1] + rho[2]]*A[rho[3], mu + x] - 
        16*omega1^2*omega2^2*A[rho[1], x - rho[1] + rho[2]]*
         A[rho[3], mu + x] - 2*omega1^2*omega2*A[rho[1], mu + x - rho[1] + 
           rho[2]]*A[rho[3], mu + x] - 2*omega1*omega2^2*
         A[rho[1], mu + x - rho[1] + rho[2]]*A[rho[3], mu + x] + 
        16*omega1^2*omega2^2*A[rho[1], mu + x - rho[1] + rho[2]]*
         A[rho[3], mu + x] - 2*omega1^2*omega2*A[mu, x - rho[1] - rho[2]]*
         A[rho[3], x - rho[3]] - 2*omega1*omega2^2*A[mu, x - rho[1] - rho[2]]*
         A[rho[3], x - rho[3]] + 16*omega1^2*omega2^2*
         A[mu, x - rho[1] - rho[2]]*A[rho[3], x - rho[3]] - 
        2*omega1^2*omega2*A[mu, x + rho[1] - rho[2]]*A[rho[3], x - rho[3]] - 
        2*omega1*omega2^2*A[mu, x + rho[1] - rho[2]]*A[rho[3], x - rho[3]] + 
        16*omega1^2*omega2^2*A[mu, x + rho[1] - rho[2]]*
         A[rho[3], x - rho[3]] - 2*omega1^2*omega2*A[mu, x - rho[1] + rho[2]]*
         A[rho[3], x - rho[3]] - 2*omega1*omega2^2*A[mu, x - rho[1] + rho[2]]*
         A[rho[3], x - rho[3]] + 16*omega1^2*omega2^2*
         A[mu, x - rho[1] + rho[2]]*A[rho[3], x - rho[3]] - 
        2*omega1^2*omega2*A[mu, x + rho[1] + rho[2]]*A[rho[3], x - rho[3]] - 
        2*omega1*omega2^2*A[mu, x + rho[1] + rho[2]]*A[rho[3], x - rho[3]] + 
        16*omega1^2*omega2^2*A[mu, x + rho[1] + rho[2]]*
         A[rho[3], x - rho[3]] + 2*omega1^2*omega2*A[mu, x - rho[1] - rho[2]]*
         A[rho[3], mu + x - rho[3]] + 2*omega1*omega2^2*
         A[mu, x - rho[1] - rho[2]]*A[rho[3], mu + x - rho[3]] - 
        16*omega1^2*omega2^2*A[mu, x - rho[1] - rho[2]]*
         A[rho[3], mu + x - rho[3]] + 2*omega1^2*omega2*
         A[mu, x + rho[1] - rho[2]]*A[rho[3], mu + x - rho[3]] + 
        2*omega1*omega2^2*A[mu, x + rho[1] - rho[2]]*
         A[rho[3], mu + x - rho[3]] - 16*omega1^2*omega2^2*
         A[mu, x + rho[1] - rho[2]]*A[rho[3], mu + x - rho[3]] + 
        2*omega1^2*omega2*A[mu, x - rho[1] + rho[2]]*
         A[rho[3], mu + x - rho[3]] + 2*omega1*omega2^2*
         A[mu, x - rho[1] + rho[2]]*A[rho[3], mu + x - rho[3]] - 
        16*omega1^2*omega2^2*A[mu, x - rho[1] + rho[2]]*
         A[rho[3], mu + x - rho[3]] + 2*omega1^2*omega2*
         A[mu, x + rho[1] + rho[2]]*A[rho[3], mu + x - rho[3]] + 
        2*omega1*omega2^2*A[mu, x + rho[1] + rho[2]]*
         A[rho[3], mu + x - rho[3]] - 16*omega1^2*omega2^2*
         A[mu, x + rho[1] + rho[2]]*A[rho[3], mu + x - rho[3]] + 
        2*omega1^2*omega2^2*A[mu, x - rho[1] - rho[2]]*
         A[rho[3], x - rho[4]] + 2*omega1^2*omega2^2*
         A[mu, x + rho[1] - rho[2]]*A[rho[3], x - rho[4]] + 
        2*omega1^2*omega2^2*A[mu, x - rho[1] + rho[2]]*
         A[rho[3], x - rho[4]] + 2*omega1^2*omega2^2*
         A[mu, x + rho[1] + rho[2]]*A[rho[3], x - rho[4]] + 
        omega1^2*omega2^2*A[rho[1], x - rho[2]]*A[rho[3], x - rho[4]] - 
        omega1^2*omega2^2*A[rho[1], mu + x - rho[2]]*A[rho[3], x - rho[4]] - 
        2*omega1^2*omega2^2*A[rho[1], x - rho[1] - rho[2]]*
         A[rho[3], x - rho[4]] + 2*omega1^2*omega2^2*
         A[rho[1], mu + x - rho[1] - rho[2]]*A[rho[3], x - rho[4]] + 
        omega1^2*omega2^2*A[rho[1], x + rho[2]]*A[rho[3], x - rho[4]] - 
        omega1^2*omega2^2*A[rho[1], mu + x + rho[2]]*A[rho[3], x - rho[4]] - 
        2*omega1^2*omega2^2*A[rho[1], x - rho[1] + rho[2]]*
         A[rho[3], x - rho[4]] + 2*omega1^2*omega2^2*
         A[rho[1], mu + x - rho[1] + rho[2]]*A[rho[3], x - rho[4]] - 
        2*omega1^2*omega2^2*A[mu, x - rho[1] - rho[2]]*
         A[rho[3], mu + x - rho[4]] - 2*omega1^2*omega2^2*
         A[mu, x + rho[1] - rho[2]]*A[rho[3], mu + x - rho[4]] - 
        2*omega1^2*omega2^2*A[mu, x - rho[1] + rho[2]]*
         A[rho[3], mu + x - rho[4]] - 2*omega1^2*omega2^2*
         A[mu, x + rho[1] + rho[2]]*A[rho[3], mu + x - rho[4]] - 
        omega1^2*omega2^2*A[rho[1], x - rho[2]]*A[rho[3], mu + x - rho[4]] + 
        omega1^2*omega2^2*A[rho[1], mu + x - rho[2]]*
         A[rho[3], mu + x - rho[4]] + 2*omega1^2*omega2^2*
         A[rho[1], x - rho[1] - rho[2]]*A[rho[3], mu + x - rho[4]] - 
        2*omega1^2*omega2^2*A[rho[1], mu + x - rho[1] - rho[2]]*
         A[rho[3], mu + x - rho[4]] - omega1^2*omega2^2*A[rho[1], x + rho[2]]*
         A[rho[3], mu + x - rho[4]] + omega1^2*omega2^2*
         A[rho[1], mu + x + rho[2]]*A[rho[3], mu + x - rho[4]] + 
        2*omega1^2*omega2^2*A[rho[1], x - rho[1] + rho[2]]*
         A[rho[3], mu + x - rho[4]] - 2*omega1^2*omega2^2*
         A[rho[1], mu + x - rho[1] + rho[2]]*A[rho[3], mu + x - rho[4]] - 
        2*omega1^2*omega2^2*A[mu, x - rho[1] - rho[2]]*
         A[rho[3], x - rho[3] - rho[4]] - 2*omega1^2*omega2^2*
         A[mu, x + rho[1] - rho[2]]*A[rho[3], x - rho[3] - rho[4]] - 
        2*omega1^2*omega2^2*A[mu, x - rho[1] + rho[2]]*
         A[rho[3], x - rho[3] - rho[4]] - 2*omega1^2*omega2^2*
         A[mu, x + rho[1] + rho[2]]*A[rho[3], x - rho[3] - rho[4]] + 
        omega1^2*omega2^2*A[rho[1], x - rho[1] - rho[2]]*
         A[rho[3], x - rho[3] - rho[4]] - omega1^2*omega2^2*
         A[rho[1], mu + x - rho[1] - rho[2]]*A[rho[3], x - rho[3] - rho[4]] + 
        omega1^2*omega2^2*A[rho[1], x - rho[1] + rho[2]]*
         A[rho[3], x - rho[3] - rho[4]] - omega1^2*omega2^2*
         A[rho[1], mu + x - rho[1] + rho[2]]*A[rho[3], x - rho[3] - rho[4]] + 
        2*omega1^2*omega2^2*A[mu, x - rho[1] - rho[2]]*
         A[rho[3], mu + x - rho[3] - rho[4]] + 2*omega1^2*omega2^2*
         A[mu, x + rho[1] - rho[2]]*A[rho[3], mu + x - rho[3] - rho[4]] + 
        2*omega1^2*omega2^2*A[mu, x - rho[1] + rho[2]]*
         A[rho[3], mu + x - rho[3] - rho[4]] + 2*omega1^2*omega2^2*
         A[mu, x + rho[1] + rho[2]]*A[rho[3], mu + x - rho[3] - rho[4]] - 
        omega1^2*omega2^2*A[rho[1], x - rho[1] - rho[2]]*
         A[rho[3], mu + x - rho[3] - rho[4]] + omega1^2*omega2^2*
         A[rho[1], mu + x - rho[1] - rho[2]]*A[rho[3], mu + x - rho[3] - 
           rho[4]] - omega1^2*omega2^2*A[rho[1], x - rho[1] + rho[2]]*
         A[rho[3], mu + x - rho[3] - rho[4]] + omega1^2*omega2^2*
         A[rho[1], mu + x - rho[1] + rho[2]]*A[rho[3], mu + x - rho[3] - 
           rho[4]] + 2*omega1^2*omega2^2*A[mu, x - rho[1] - rho[2]]*
         A[rho[3], x + rho[4]] + 2*omega1^2*omega2^2*
         A[mu, x + rho[1] - rho[2]]*A[rho[3], x + rho[4]] + 
        2*omega1^2*omega2^2*A[mu, x - rho[1] + rho[2]]*
         A[rho[3], x + rho[4]] + 2*omega1^2*omega2^2*
         A[mu, x + rho[1] + rho[2]]*A[rho[3], x + rho[4]] + 
        omega1^2*omega2^2*A[rho[1], x - rho[2]]*A[rho[3], x + rho[4]] - 
        omega1^2*omega2^2*A[rho[1], mu + x - rho[2]]*A[rho[3], x + rho[4]] - 
        2*omega1^2*omega2^2*A[rho[1], x - rho[1] - rho[2]]*
         A[rho[3], x + rho[4]] + 2*omega1^2*omega2^2*
         A[rho[1], mu + x - rho[1] - rho[2]]*A[rho[3], x + rho[4]] + 
        omega1^2*omega2^2*A[rho[1], x + rho[2]]*A[rho[3], x + rho[4]] - 
        omega1^2*omega2^2*A[rho[1], mu + x + rho[2]]*A[rho[3], x + rho[4]] - 
        2*omega1^2*omega2^2*A[rho[1], x - rho[1] + rho[2]]*
         A[rho[3], x + rho[4]] + 2*omega1^2*omega2^2*
         A[rho[1], mu + x - rho[1] + rho[2]]*A[rho[3], x + rho[4]] - 
        2*omega1^2*omega2^2*A[mu, x - rho[1] - rho[2]]*
         A[rho[3], mu + x + rho[4]] - 2*omega1^2*omega2^2*
         A[mu, x + rho[1] - rho[2]]*A[rho[3], mu + x + rho[4]] - 
        2*omega1^2*omega2^2*A[mu, x - rho[1] + rho[2]]*
         A[rho[3], mu + x + rho[4]] - 2*omega1^2*omega2^2*
         A[mu, x + rho[1] + rho[2]]*A[rho[3], mu + x + rho[4]] - 
        omega1^2*omega2^2*A[rho[1], x - rho[2]]*A[rho[3], mu + x + rho[4]] + 
        omega1^2*omega2^2*A[rho[1], mu + x - rho[2]]*
         A[rho[3], mu + x + rho[4]] + 2*omega1^2*omega2^2*
         A[rho[1], x - rho[1] - rho[2]]*A[rho[3], mu + x + rho[4]] - 
        2*omega1^2*omega2^2*A[rho[1], mu + x - rho[1] - rho[2]]*
         A[rho[3], mu + x + rho[4]] - omega1^2*omega2^2*A[rho[1], x + rho[2]]*
         A[rho[3], mu + x + rho[4]] + omega1^2*omega2^2*
         A[rho[1], mu + x + rho[2]]*A[rho[3], mu + x + rho[4]] + 
        2*omega1^2*omega2^2*A[rho[1], x - rho[1] + rho[2]]*
         A[rho[3], mu + x + rho[4]] - 2*omega1^2*omega2^2*
         A[rho[1], mu + x - rho[1] + rho[2]]*A[rho[3], mu + x + rho[4]] - 
        2*omega1^2*omega2^2*A[mu, x - rho[1] - rho[2]]*
         A[rho[3], x - rho[3] + rho[4]] - 2*omega1^2*omega2^2*
         A[mu, x + rho[1] - rho[2]]*A[rho[3], x - rho[3] + rho[4]] - 
        2*omega1^2*omega2^2*A[mu, x - rho[1] + rho[2]]*
         A[rho[3], x - rho[3] + rho[4]] - 2*omega1^2*omega2^2*
         A[mu, x + rho[1] + rho[2]]*A[rho[3], x - rho[3] + rho[4]] + 
        omega1^2*omega2^2*A[rho[1], x - rho[1] - rho[2]]*
         A[rho[3], x - rho[3] + rho[4]] - omega1^2*omega2^2*
         A[rho[1], mu + x - rho[1] - rho[2]]*A[rho[3], x - rho[3] + rho[4]] + 
        omega1^2*omega2^2*A[rho[1], x - rho[1] + rho[2]]*
         A[rho[3], x - rho[3] + rho[4]] - omega1^2*omega2^2*
         A[rho[1], mu + x - rho[1] + rho[2]]*A[rho[3], x - rho[3] + rho[4]] + 
        2*omega1^2*omega2^2*A[mu, x - rho[1] - rho[2]]*
         A[rho[3], mu + x - rho[3] + rho[4]] + 2*omega1^2*omega2^2*
         A[mu, x + rho[1] - rho[2]]*A[rho[3], mu + x - rho[3] + rho[4]] + 
        2*omega1^2*omega2^2*A[mu, x - rho[1] + rho[2]]*
         A[rho[3], mu + x - rho[3] + rho[4]] + 2*omega1^2*omega2^2*
         A[mu, x + rho[1] + rho[2]]*A[rho[3], mu + x - rho[3] + rho[4]] - 
        omega1^2*omega2^2*A[rho[1], x - rho[1] - rho[2]]*
         A[rho[3], mu + x - rho[3] + rho[4]] + omega1^2*omega2^2*
         A[rho[1], mu + x - rho[1] - rho[2]]*A[rho[3], mu + x - rho[3] + 
           rho[4]] - omega1^2*omega2^2*A[rho[1], x - rho[1] + rho[2]]*
         A[rho[3], mu + x - rho[3] + rho[4]] + omega1^2*omega2^2*
         A[rho[1], mu + x - rho[1] + rho[2]]*A[rho[3], mu + x - rho[3] + 
           rho[4]]))/2


  propagator[Action_ /; MemberQ[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10}, Action], alpha_, omegaA1_, omegaA2_, g2tilde_, m_] := 
    m + I*pslash + g2tilde*(I*pslash*(4.7920095689724524*alpha + 
         (If[m===0,0,m^2 Log[1 + p2/m^2]]*alpha*m^2)/p2^2 - 
         (alpha*m^2)/p2 - alpha*Log[a^2*m^2 + a^2*p2] + 
         omegaA1^2*omegaA2^2*{-64757.6, -45903.1, -35806.7, -35457.8, 
            -34980.2, -34685.9, -34308.5, -33843.5, -25047.1, -8527.67}[
           [Action]] + omegaA1*omegaA2*{-2842.45, -2073.73, -1646.94, 
            -1631.94, -1611.39, -1598.71, -1582.43, -1562.34, -1172.20, 
            -412.485}[[Action]] + (omegaA1^2 + omegaA2^2)*
          {-710.612, -518.433, -411.734, -407.985, -402.847, -399.677, 
            -395.607, -390.586, -293.051, -103.121}[[Action]] + 
         {-9.8317, -7.21363, -5.68256, -5.62736, -5.55154, -5.50466, 
            -5.44436, -5.3698, -3.85315, -0.65024}[[Action]] + 
         (omegaA1 + omegaA2)*{167.367, 124.515, 100.190, 99.3258, 98.1405, 
            97.4086, 96.4681, 95.3069, 72.3102, 26.2765}[[Action]] + 
         (omegaA1^2*omegaA2 + omegaA1*omegaA2^2)*
          {13134.2, 9435.35, 7420.23, 7350.05, 7253.95, 7194.69, 7118.65, 
            7024.92, 5231.20, 1806.42}[[Action]]) + 
       m*(5.7920095689724524*alpha - (3*If[m===0,0,m^2 Log[1 + p2/m^2]])/
          p2 - (If[m===0,0,m^2 Log[1 + p2/m^2]]*alpha)/p2 - 
         3*Log[a^2*m^2 + a^2*p2] - alpha*Log[a^2*m^2 + a^2*p2] + 
         (omegaA1^2*omegaA2 + omegaA1*omegaA2^2)*{-18790.0, -13960.0, -11166.3, 
            -11067.2, -10931.4, -10847.5, -10739.8, -10606.8, -8015.39, 
            -2843.74}[[Action]] + (omegaA1 + omegaA2)*
          {-342.525, -264.695, -218.828, -217.164, -214.876, -213.461, 
            -211.64, -209.387, -162.057, -63.755}[[Action]] + 
         {33.3933, 27.1081, 23.294, 23.1521, 22.9565, 22.8353, 22.679, 
           22.4851, 18.1203, 7.74077}[[Action]] + (omegaA1^2 + omegaA2^2)*
          {1174.37, 885.215, 716.621, 710.585, 702.298, 697.178, 690.596, 
            682.464, 518.841, 188.737}[[Action]] + omegaA1*omegaA2*
          {4697.49, 3540.86, 2866.49, 2842.34, 2809.19, 2788.71, 2762.38, 
            2729.86, 2075.36, 754.947}[[Action]] + omegaA1^2*omegaA2^2*
          {82920.9, 60910.8, 48283.8, 47839.7, 47231.1, 46855.6, 46373.4, 
            45778.6, 34467.8, 12052.8}[[Action]]))
 
propagator[Action_ /; MemberQ[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10}, Action]] := 
    propagator[Action, alpha, omegaA1, omegaA2, g2tilde, m]
 
scalar[Action_ /; MemberQ[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10}, Action], alpha_, omegaA1_, omegaA2_, omegaO1_, omegaO2_, g2tilde_, 
       m_] := 1 + g2tilde*(5.7920095689724524*alpha - 
       (9*If[m===0,0,m^2 Log[1 + p2/m^2]])/p2 - 
       (3*If[m===0,0,m^2 Log[1 + p2/m^2]]*alpha)/p2 + 
       ((4*I)*If[m===0,0,m^2 Log[1 + p2/m^2]]*alpha*m*pslash)/p2^2 - 
       ((4*I)*alpha*m*pslash)/p2 - 3*Log[a^2*m^2 + a^2*p2] - 
       alpha*Log[a^2*m^2 + a^2*p2] + (omegaA1^2*omegaA2 + omegaA1*omegaA2^2)*
        {-18790.0, -13960.0, -11166.3, -11067.2, -10931.4, -10847.5, -10739.8, 
          -10606.8, -8015.39, -2843.74}[[Action]] + (omegaA1 + omegaA2)*
        {-342.525, -264.695, -218.828, -217.164, -214.876, -213.461, -211.64, 
          -209.387, -162.057, -63.755}[[Action]] + 
       {33.3933, 27.1081, 23.294, 23.1521, 22.9565, 22.8353, 22.679, 22.4851, 
         18.1203, 7.74077}[[Action]] + (omegaA1^2 + omegaA2^2)*
        {1174.37, 885.215, 716.621, 710.585, 702.298, 697.178, 690.596, 
          682.464, 518.841, 188.737}[[Action]] + omegaA1*omegaA2*
        {4697.49, 3540.86, 2866.49, 2842.34, 2809.19, 2788.71, 2762.38, 
          2729.86, 2075.36, 754.947}[[Action]] + omegaA1^2*omegaA2^2*
        {82920.9, 60910.8, 48283.8, 47839.7, 47231.1, 46855.6, 46373.4, 
          45778.6, 34467.8, 12052.8}[[Action]])
 
scalar[Action_ /; MemberQ[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10}, Action]] := 
    scalar[Action, alpha, omegaA1, omegaA2, omegaO1, omegaO2, g2tilde, m]
 

pseudoscalar[Action_ /; MemberQ[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10}, Action], alpha_, omegaA1_, omegaA2_, omegaO1_, omegaO2_, 
	     g2tilde_, m_] := gamma5 + g2tilde*(5.7920095689724524*alpha*gamma5 - 
       (3*If[m===0,0,m^2 Log[1 + p2/m^2]]*gamma5)/p2 - 
       (If[m===0,0,m^2 Log[1 + p2/m^2]]*alpha*gamma5)/p2 - 
       3*gamma5*Log[a^2*m^2 + a^2*p2] - alpha*gamma5*Log[a^2*m^2 + a^2*p2] + 
       gamma5*omegaO1^2*omegaO2^2*{-210973., -143482., -110545., -109423., 
          -107889., -106944., -105734., -104245., -74757.2, -24559.2}[
         [Action]] + gamma5*omegaO1*omegaO2*{-9519.74, -6699.88, -5275.10, 
          -5225.64, -5157.91, -5116.14, -5062.57, -4996.54, -3644.31, 
          -1247.98}[[Action]] + gamma5*omegaA1*omegaA2*omegaO1*omegaO2*
        {-2371.72, -1657.77, -1291.96, -1279.34, -1262.07, -1251.43, 
          -1237.78, -1220.98, -882.272, -292.539}[[Action]] + 
       gamma5*(omegaO1^2 + omegaO2^2)*{-2368.71, -1667.00, -1312.40, -1300.09, 
          -1283.24, -1272.84, -1259.51, -1243.08, -906.762, -310.542}[
         [Action]] + gamma5*omegaA1^2*omegaA2^2*{-1468.53, -1099.18, -774.602, 
          -763.93, -749.410, -740.519, -729.141, -715.207, -626.541, -217.367}[
         [Action]] + gamma5*(omegaA1*omegaO1 + omegaA2*omegaO1)*
        {-44.9166, -31.8765, -25.4934, -25.268, -24.959, -24.7681, -24.523, 
          -24.2206, -17.267, -5.81295}[[Action]] + 
       gamma5*(omegaA1*omegaO2 + omegaA2*omegaO2)*
        {-44.9166, -31.8765, -25.4934, -25.268, -24.959, -24.7681, -24.523, 
          -24.2206, -17.267, -5.81295}[[Action]] + gamma5*omegaA1*omegaA2*
        {-44.9166, -31.4438, -24.8244, -24.5935, -24.2769, -24.0813, 
          -23.8305, -23.5208, -15.0885, -2.33540}[[Action]] + 
       gamma5*{-44.1884, -32.9561, -26.9889, -26.7755, -26.4824, -26.3013, 
          -26.0685, -25.7808, -19.4848, -8.03576}[[Action]] + 
       gamma5*(omegaA1^2*omegaA2 + omegaA1*omegaA2^2)*
        {0, -0.052777, -12.8042, -13.1322, -13.5661, -13.824, -14.1487, 
          -14.5342, -0.59255, -1.32647}[[Action]] + 
       gamma5*(omegaA1^2 + omegaA2^2)*{0, 0.10816, 0.16724, 0.16862, 0.17051, 
          0.17168, 0.17315, 0.17495, 0.54463, 0.86939}[[Action]] + 
       gamma5*(omegaA1 + omegaA2)*{9.45378, 5.45281, 3.61044, 3.54372, 
          3.45198, 3.39518, 3.3222, 3.23192, 0.67694, -2.38477}[[Action]] + 
       gamma5*(omegaA1*omegaA2*omegaO1 + omegaA1*omegaA2*omegaO2)*
        {298.982, 210.274, 166.129, 164.588, 162.477, 161.174, 159.503, 
          157.443, 112.706, 37.5981}[[Action]] + 
       gamma5*(omegaA1*omegaO1*omegaO2 + omegaA2*omegaO1*omegaO2)*
        {298.982, 210.274, 166.129, 164.588, 162.477, 161.174, 159.503, 
          157.443, 112.706, 37.5981}[[Action]] + gamma5*(omegaO1 + omegaO2)*
        {592.176, 428.120, 343.094, 340.102, 335.998, 333.466, 330.213, 326.200, 
          241.818, 86.6735}[[Action]] + gamma5*(omegaO1^2*omegaO2 + 
         omegaO1*omegaO2^2)*{42952.5, 29654.0, 23062.8, 22836.4, 22526.5, 
          22335.7, 22091.0, 21789.7, 15737.2, 5257.63}[[Action]])
 
pseudoscalar[Action_ /; MemberQ[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10}, Action]] := 
    pseudoscalar[Action, alpha, omegaA1, omegaA2, omegaO1, omegaO2, g2tilde, 
     m]
 
vector[Action_ /; MemberQ[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10}, Action], alpha_, omegaA1_, omegaA2_, omegaO1_, omegaO2_, g2tilde_, 
       m_] := gamma1 + g2tilde*(4.7920095689724524*alpha*gamma1 + 
       (If[m===0,0,m^2 Log[1 + p2/m^2]]*alpha*gamma1*m^2)/p2^2 - 
       (alpha*gamma1*m^2)/p2 - alpha*gamma1*Log[a^2*m^2 + a^2*p2] - 
       ((6*I)*If[m===0,0,m^2 Log[1 + p2/m^2]]*m*p[nu])/p2^2 - 
       ((2*I)*If[m===0,0,m^2 Log[1 + p2/m^2]]*alpha*m*p[nu])/p2^2 + 
       ((6*I)*m*p[nu])/p2 + ((2*I)*alpha*m*p[nu])/p2 - 
       (4*If[m===0,0,m^2 Log[1 + p2/m^2]]*alpha*m^2*pslash*p[nu])/p2^3 + 
       (4*alpha*m^2*pslash*p[nu])/p2^2 - (2*alpha*pslash*p[nu])/p2 + 
       gamma1*omegaO1^2*omegaO2^2*{-41689.2, -28627.3, -22129.0, -21906.8, 
          -21603.0, -21415.9, -21176.2, -20881.1, -15083.2, -5000.99}[
         [Action]] + gamma1*omegaA1^2*omegaA2^2*{-23068.4, -17275.9, -13677.7, 
          -13550.9, -13377.2, -13270.0, -13132.3, -12962.5, -9963.90, -3526.67}[
         [Action]] + gamma1*omegaO1*omegaO2*{-1894.96, -1349.53, -1067.15, 
          -1057.31, -1043.82, -1035.50, -1024.83, -1011.67, -744.440, -258.058}[
         [Action]] + gamma1*omegaA1*omegaA2*{-947.482, -724.199, -579.782, 
          -574.632, -567.567, -563.205, -557.598, -550.675, -427.764, 
          -154.427}[[Action]] + gamma1*(omegaO1^2 + omegaO2^2)*
        {-473.741, -337.383, -266.789, -264.327, -260.955, -258.876, 
          -256.207, -252.917, -186.110, -64.5145}[[Action]] + 
       gamma1*(omegaA1^2 + omegaA2^2)*{-236.871, -181.050, -144.945, -143.658, 
          -141.892, -140.801, -139.399, -137.669, -106.941, -38.6069}[
         [Action]] + gamma1*{-9.8317, -7.21363, -5.68256, -5.62736, -5.55154, 
          -5.50466, -5.44436, -5.3698, -3.85315, -0.65024}[[Action]] + 
       gamma1*(omegaA1 + omegaA2)*{48.9322, 37.758, 30.3037, 30.0365, 
          29.6698, 29.4434, 29.1522, 28.7925, 22.5045, 8.14298}[[Action]] + 
       gamma1*(omegaO1 + omegaO2)*{118.435, 86.7568, 69.886, 69.2893, 
          68.4707, 67.9652, 67.316, 66.5145, 49.8057, 18.1335}[[Action]] + 
       gamma1*(omegaA1^2*omegaA2 + omegaA1*omegaA2^2)*
        {4606.89, 3484.54, 2774.48, 2749.31, 2714.80, 2693.50, 2666.13, 
          2632.36, 2033.26, 726.763}[[Action]] + 
       gamma1*(omegaO1^2*omegaO2 + omegaO1*omegaO2^2)*
        {8527.34, 5950.81, 4645.75, 4600.75, 4539.15, 4501.19, 4452.51, 
          4392.56, 3197.93, 1079.65}[[Action]])
 
vector[Action_ /; MemberQ[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10}, Action]] := 
    vector[Action, alpha, omegaA1, omegaA2, omegaO1, omegaO2, g2tilde, m]
 
MakeBoxes[p[i_], FormatType_] ^:= Format[Subscripted[p[i]], FormatType]
 
Format[p[i_]] := Subscripted[p[i]]
 

axial[Action_ /; MemberQ[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10}, Action], alpha_, omegaA1_, omegaA2_, omegaO1_, omegaO2_, g2tilde_, 
      m_] := gamma5gamma1 + g2tilde*(4.7920095689724524*alpha*gamma5gamma1 - 
       ((2*I)*If[m===0,0,m^2 Log[1 + p2/m^2]]*gamma5gamma1pslash*m)/p2^2 + 
       ((2*I)*If[m===0,0,m^2 Log[1 + p2/m^2]]*alpha*gamma5gamma1pslash*m)/
        p2^2 + (2*If[m===0,0,m^2 Log[1 + p2/m^2]]*gamma5gamma1*m^2)/p2^2 - 
       (If[m===0,0,m^2 Log[1 + p2/m^2]]*alpha*gamma5gamma1*m^2)/p2^2 - 
       (2*If[m===0,0,m^2 Log[1 + p2/m^2]]*gamma5gamma1)/p2 - 
       (2*If[m===0,0,m^2 Log[1 + p2/m^2]]*alpha*gamma5gamma1)/p2 + 
       ((2*I)*gamma5gamma1pslash*m)/p2 - ((2*I)*alpha*gamma5gamma1pslash*m)/
        p2 - (2*gamma5gamma1*m^2)/p2 + (alpha*gamma5gamma1*m^2)/p2 - 
       alpha*gamma5gamma1*Log[a^2*m^2 + a^2*p2] - 
       (8*If[m===0,0,m^2 Log[1 + p2/m^2]]*gamma5pslash*m^2*p[nu])/p2^3 + 
       (4*If[m===0,0,m^2 Log[1 + p2/m^2]]*alpha*gamma5pslash*m^2*p[nu])/
        p2^3 - (4*If[m===0,0,m^2 Log[1 + p2/m^2]]*gamma5pslash*p[nu])/
        p2^2 + (4*If[m===0,0,m^2 Log[1 + p2/m^2]]*alpha*gamma5pslash*
         p[nu])/p2^2 + ((2*I)*If[m===0,0,m^2 Log[1 + p2/m^2]]*gamma5*m*
         p[nu])/p2^2 - ((2*I)*If[m===0,0,m^2 Log[1 + p2/m^2]]*alpha*
         gamma5*m*p[nu])/p2^2 + (8*gamma5pslash*m^2*p[nu])/p2^2 - 
       (4*alpha*gamma5pslash*m^2*p[nu])/p2^2 - 
       (2*alpha*gamma5pslash*p[nu])/p2 - ((2*I)*gamma5*m*p[nu])/p2 + 
       ((2*I)*alpha*gamma5*m*p[nu])/p2 + gamma5gamma1*
        (-(omegaO1^2*omegaO2) - omegaO1*omegaO2^2)*
        {-31582.7, -21823.5, -16976.0, -16809.4, -16581.5, -16441.1, -16261.1, 
          -16039.4, -11593.6, -3876.59}[[Action]] - gamma5gamma1*omegaA1^2*
        omegaA2^2*{-1666.99, -1251.08, -948.717, -938.371, -924.234, 
          -915.542, -904.393, -890.685, -713.951, -248.177}[[Action]] + 
       gamma5gamma1*(-omegaO1 - omegaO2)*{-434.263, -314.355, -251.983, 
          -249.787, -246.776, -244.918, -242.531, -239.586, -177.821, 
          -63.8166}[[Action]] + gamma5gamma1*(-(omegaA1*omegaA2*omegaO1) - 
         omegaA1*omegaA2*omegaO2)*{-298.982, -210.274, -167.512, -166.006, 
          -163.939, -162.663, -161.025, -159.004, -112.703, -37.5924}[
         [Action]] + gamma5gamma1*(-(omegaA1*omegaO1*omegaO2) - 
         omegaA2*omegaO1*omegaO2)*{-298.982, -210.274, -167.512, -166.006, 
          -163.939, -162.663, -161.025, -159.004, -112.703, -37.5924}[
         [Action]] + gamma5gamma1*(-omegaA1 - omegaA2)*
        {-9.45378, -6.93047, -5.70557, -5.66131, -5.60047, -5.56282, 
          -5.51442, -5.45456, -3.96044, -1.44752}[[Action]] + 
       gamma5gamma1*(-omegaA1^2 - omegaA2^2)*{5.11257*^-7, 0.0143729, 
          0.39751, 0.40802, 0.42202, 0.43041, 0.44101, 0.45371, 0.0558697, 
          0.0629806}[[Action]] - gamma5gamma1*{32.3406, 24.2499, 19.8767, 
          19.7195, 19.5034, 19.3699, 19.1981, 18.9857, 14.3369, 5.06228}[
         [Action]] + gamma5gamma1*(-(omegaA1*omegaO1) - omegaA2*omegaO1)*
        {44.9165, 31.8758, 25.4811, 25.255, 24.9449, 24.7534, 24.5075, 
          24.204, 17.2628, 5.80781}[[Action]] + gamma5gamma1*
        (-(omegaA1*omegaO2) - omegaA2*omegaO2)*
        {44.9165, 31.8758, 25.4811, 25.255, 24.9449, 24.7534, 24.5075, 
          24.204, 17.2628, 5.80781}[[Action]] - gamma5gamma1*omegaA1*omegaA2*
        {44.9166, 31.9333, 27.0711, 26.8871, 26.633, 26.475, 26.2716, 
          26.0188, 17.4862, 6.05973}[[Action]] - gamma5gamma1*omegaA1*omegaA2^2*
        {166.699, 124.632, 90.9648, 89.8398, 88.3063, 87.3657, 86.1608, 
          84.6827, 70.7692, 24.4471}[[Action]] - gamma5gamma1*omegaA1^2*omegaA2*
        {166.699, 124.632, 90.9648, 89.8398, 88.3064, 87.3657, 86.1608, 
          84.6827, 70.7692, 24.4471}[[Action]] + gamma5gamma1*
        (-omegaO1^2 - omegaO2^2)*{1737.05, 1223.80, 963.674, 954.643, 942.275, 
          934.649, 924.866, 912.808, 666.533, 228.517}[[Action]] - 
       gamma5gamma1*omegaA1*omegaA2*omegaO1*omegaO2*
        {2004.59, 1396.94, 1111.88, 1101.84, 1088.07, 1079.57, 1068.67, 
          1055.20, 741.083, 245.189}[[Action]] - gamma5gamma1*omegaO1*omegaO2*
        {6993.12, 4927.06, 3880.18, 3843.83, 3794.04, 3763.35, 3723.97, 
          3675.44, 2683.39, 919.874}[[Action]] - gamma5gamma1*omegaO1^2*
        omegaO2^2*{155387., 105754., 81493.3, 80666.6, 79536.2, 78840.3, 
          77948.5, 76851.2, 55145.9, 18129.0}[[Action]])
 
axial[Action_ /; MemberQ[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10}, Action]] := 
    axial[Action, alpha, omegaA1, omegaA2, omegaO1, omegaO2, g2tilde, m]
 

tensor[Action_ /; MemberQ[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10}, Action], alpha_, omegaA1_, omegaA2_, omegaO1_, omegaO2_, g2tilde_, 
       m_] := (-I/2)*gamma1gamma2 + (I/2)*gamma2gamma1 + 
     g2tilde*(3.7920095689724524*alpha*gamma1gamma2 - 
       ((4*I)*If[m===0,0,m^2 Log[1 + p2/m^2]]*gamma1gamma2pslash*m)/p2^2 + 
       (2*If[m===0,0,m^2 Log[1 + p2/m^2]]*gamma1gamma2*m^2)/p2^2 - 
       (2*If[m===0,0,m^2 Log[1 + p2/m^2]]*alpha*gamma1gamma2*m^2)/p2^2 + 
       (If[m===0,0,m^2 Log[1 + p2/m^2]]*gamma1gamma2)/p2 - 
       (If[m===0,0,m^2 Log[1 + p2/m^2]]*alpha*gamma1gamma2)/p2 + 
       ((4*I)*gamma1gamma2pslash*m)/p2 - (2*gamma1gamma2*m^2)/p2 + 
       (2*alpha*gamma1gamma2*m^2)/p2 + gamma1gamma2*Log[a^2*m^2 + a^2*p2] - 
       alpha*gamma1gamma2*Log[a^2*m^2 + a^2*p2] + 
       (4*If[m===0,0,m^2 Log[1 + p2/m^2]]*gamma2pslash*m^2*p[nu])/p2^3 - 
       (4*If[m===0,0,m^2 Log[1 + p2/m^2]]*alpha*gamma2pslash*m^2*p[nu])/
        p2^3 + (2*If[m===0,0,m^2 Log[1 + p2/m^2]]*gamma2pslash*p[nu])/
        p2^2 - (2*If[m===0,0,m^2 Log[1 + p2/m^2]]*alpha*gamma2pslash*
         p[nu])/p2^2 - ((4*I)*If[m===0,0,m^2 Log[1 + p2/m^2]]*gamma2*m*
         p[nu])/p2^2 - (4*gamma2pslash*m^2*p[nu])/p2^2 + 
       (4*alpha*gamma2pslash*m^2*p[nu])/p2^2 + ((4*I)*gamma2*m*p[nu])/
        p2 - (4*If[m===0,0,m^2 Log[1 + p2/m^2]]*gamma1pslash*m^2*p[nu])/
        p2^3 + (4*If[m===0,0,m^2 Log[1 + p2/m^2]]*alpha*gamma1pslash*m^2*
         p[nu])/p2^3 - (2*If[m===0,0,m^2 Log[1 + p2/m^2]]*gamma1pslash*
         p[nu])/p2^2 + (2*If[m===0,0,m^2 Log[1 + p2/m^2]]*alpha*
         gamma1pslash*p[nu])/p2^2 + 
       ((4*I)*If[m===0,0,m^2 Log[1 + p2/m^2]]*gamma1*m*p[nu])/p2^2 + 
       (4*gamma1pslash*m^2*p[nu])/p2^2 - (4*alpha*gamma1pslash*m^2*
         p[nu])/p2^2 - ((4*I)*gamma1*m*p[nu])/p2 + 
       gamma1gamma2*omegaO1^2*omegaO2^2*{-100117., -68237.1, -52583.9, 
          -52050.5, -51321.1, -50872.0, -50296.6, -49588.6, -35643.1, 
          -11733.7}[[Action]] + gamma1gamma2*omegaO1*omegaO2*
        {-4466.50, -3154.24, -2484.89, -2461.64, -2429.80, -2410.17, -2384.98, 
          -2353.93, -1722.51, -591.815}[[Action]] + gamma1gamma2*omegaA1*
        omegaA2*omegaO1*omegaO2*{-3865.46, -2709.49, -2104.39, -2083.54, 
          -2055.00, -2037.42, -2014.88, -1987.12, -1446.11, -480.288}[[Action]] + 
       gamma1gamma2*(omegaO1^2 + omegaO2^2)*{-1105.40, -780.59, -614.958, 
          -609.205, -601.326, -596.467, -590.234, -582.552, -426.315, 
          -146.504}[[Action]] + gamma1gamma2*(omegaA1^2*omegaA2 + 
         omegaA1*omegaA2^2)*{-575.286, -441.887, -347.014, -343.66, -339.065, 
          -336.231, -332.589, -328.098, -259.788, -91.7347}[[Action]] + 
       gamma1gamma2*(omegaA1*omegaO1 + omegaA2*omegaO1)*
        {-44.9165, -31.8743, -25.0605, -24.8231, -24.4979, -24.2974, 
          -24.0401, -23.7229, -17.2537, -5.79777}[[Action]] + 
       gamma1gamma2*(omegaA1*omegaO2 + omegaA2*omegaO2)*
        {-44.9165, -31.8743, -25.0605, -24.8231, -24.4979, -24.2974, 
          -24.0401, -23.7229, -17.2537, -5.79777}[[Action]] + 
       gamma1gamma2*{-21.2972, -16.0971, -13.2313, -13.1274, -12.9846, 
          -12.8963, -12.7826, -12.6419, -9.53054, -2.8738}[[Action]] + 
       gamma1gamma2*(omegaA1 + omegaA2)*{9.45378, 7.93619, 7.24447, 7.21763, 
          7.18047, 7.15731, 7.12738, 7.09008, 5.9033, 3.33648}[[Action]] + 
       gamma1gamma2*(omegaA1^2 + omegaA2^2)*{17.9777, 13.3259, 9.78337, 
          9.66044, 9.49234, 9.3889, 9.25614, 9.09276, 7.09987, 1.93869}[
         [Action]] + gamma1gamma2*omegaA1*omegaA2*
        {26.9942, 21.4292, 14.0729, 13.8186, 13.4714, 13.2582, 12.9845, 
          12.6481, 11.1458, 1.957}[[Action]] + gamma1gamma2*(omegaO1 + omegaO2)*
        {276.349, 200.588, 160.877, 159.478, 157.56, 156.376, 154.855, 
          152.979, 113.835, 40.9756}[[Action]] + gamma1gamma2*
        (omegaA1*omegaA2*omegaO1 + omegaA1*omegaA2*omegaO2)*
        {402.837, 284.001, 221.824, 219.67, 216.722, 214.904, 212.574, 
          209.702, 152.57, 50.9424}[[Action]] + gamma1gamma2*
        (omegaA1*omegaO1*omegaO2 + omegaA2*omegaO1*omegaO2)*
        {402.837, 284.001, 221.824, 219.67, 216.722, 214.904, 212.574, 
          209.702, 152.57, 50.9424}[[Action]] + gamma1gamma2*omegaA1^2*
        omegaA2^2*{3415.41, 2616.15, 2069.55, 2050.21, 2023.69, 2007.34, 
          1986.32, 1960.39, 1542.92, 553.119}[[Action]] + 
       gamma1gamma2*(omegaO1^2*omegaO2 + omegaO1*omegaO2^2)*
        {20212.9, 13993.1, 10887.1, 10780.4, 10634.3, 10544.3, 10429.0, 
          10286.9, 7449.96, 2495.59}[[Action]])
 
tensor[Action_ /; MemberQ[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10}, Action]] := 
    tensor[Action, alpha, omegaA1, omegaA2, omegaO1, omegaO2, g2tilde, m]
 

  zq[Action_ /; MemberQ[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10}, Action], alpha_, omegaA1_, omegaA2_, g2tilde_, p2_] := 
    1 + g2tilde*(4.7920095689724524*alpha - alpha*Log[a^2*p2] + 
       omegaA1^2*omegaA2^2*{-64757.6, -45903.1, -35806.7, -35457.8, -34980.2, 
          -34685.9, -34308.5, -33843.5, -25047.1, -8527.67}[[Action]] + 
       omegaA1*omegaA2*{-2842.45, -2073.73, -1646.94, -1631.94, -1611.39, 
          -1598.71, -1582.43, -1562.34, -1172.20, -412.485}[[Action]] + 
       (omegaA1^2 + omegaA2^2)*{-710.612, -518.433, -411.734, -407.985, 
          -402.847, -399.677, -395.607, -390.586, -293.051, -103.121}[
         [Action]] + {-9.83170, -7.21363, -5.68256, -5.62736, -5.55154, 
         -5.50466, -5.44436, -5.3698, -3.85315, -0.65024}[[Action]] + 
       (omegaA1 + omegaA2)*{167.367, 124.515, 100.190, 99.3258, 98.1405, 
          97.4086, 96.4681, 95.3069, 72.3102, 26.2765}[[Action]] + 
       (omegaA1^2*omegaA2 + omegaA1*omegaA2^2)*
        {13134.2, 9435.35, 7420.23, 7350.05, 7253.95, 7194.69, 7118.65, 
          7024.92, 5231.20, 1806.42}[[Action]])
 
zq[Action_ /; MemberQ[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10}, Action]] := 
    zq[Action, alpha, omegaA1, omegaA2, g2tilde, p2]
 

zs[Action_ /; MemberQ[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10}, Action], alpha_, omegaA1_, omegaA2_, omegaO1_, omegaO2_, g2tilde_, p2_] := 
    1 + g2tilde*(-alpha + 3*Log[a^2*p2] + omegaA1^2*omegaA2^2*
        {-147678., -106814., -84090.5, -83297.5, -82211.3, -81541.5, 
          -80681.9, -79622.2, -59514.9, -20580.4}[[Action]] + 
       omegaA1*omegaA2*{-7539.94, -5614.59, -4513.42, -4474.28, -4420.58, 
          -4387.42, -4344.81, -4292.20, -3247.57, -1167.43}[[Action]] + 
       (omegaA1^2 + omegaA2^2)*{-1884.98, -1403.65, -1128.36, -1118.57, 
          -1105.15, -1096.86, -1086.20, -1073.05, -811.892, -291.858}[
         [Action]] + {-43.225, -34.3217, -28.9766, -28.7795, -28.5081, 
         -28.3399, -28.1233, -27.8549, -21.9735, -8.39101}[[Action]] + 
       (omegaA1 + omegaA2)*{509.893, 389.210, 319.018, 316.489, 313.016, 
          310.869, 308.108, 304.694, 234.367, 90.0315}[[Action]] + 
       (omegaA1^2*omegaA2 + omegaA1*omegaA2^2)*
        {31924.2, 23395.4, 18586.5, 18417.3, 18185.4, 18042.2, 17858.4, 
          17631.7, 13246.6, 4650.16}[[Action]])
 
zs[Action_ /; MemberQ[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10}, Action]] := 
    zs[Action, alpha, omegaA1, omegaA2, omegaO1, omegaO2, g2tilde, p2]
 

zp[Action_ /; MemberQ[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10}, Action], alpha_, omegaA1_, omegaA2_, omegaO1_, omegaO2_, g2tilde_, p2_] := 
    1 + g2tilde*(-alpha + 3*Log[a^2*p2] + omegaA1^2*omegaA2^2*
        {-63289.0, -44804.0, -35032.1, -34693.9, -34230.8, -33945.4, -33579.3, 
          -33128.3, -24420.6, -8310.3}[[Action]] + 
       (omegaO1^2*omegaO2 + omegaO1*omegaO2^2)*
        {-42952.5, -29654.0, -23062.8, -22836.4, -22526.5, -22335.7, -22091.0, 
          -21789.7, -15737.2, -5257.63}[[Action]] + omegaA1*omegaA2*
        {-2797.53, -2042.29, -1622.11, -1607.35, -1587.11, -1574.63, -1558.60, 
          -1538.82, -1157.12, -410.15}[[Action]] + (omegaA1^2 + omegaA2^2)*
        {-710.612, -518.541, -411.901, -408.154, -403.018, -399.849, -395.78, 
          -390.76, -293.596, -103.991}[[Action]] + (omegaO1 + omegaO2)*
        {-592.176, -428.120, -343.094, -340.102, -335.998, -333.466, -330.213, 
          -326.200, -241.818, -86.6735}[[Action]] + 
       (omegaA1*omegaA2*omegaO1 + omegaA1*omegaA2*omegaO2)*
        {-298.982, -210.274, -166.129, -164.588, -162.477, -161.174, 
          -159.503, -157.443, -112.706, -37.5981}[[Action]] + 
       (omegaA1*omegaO1*omegaO2 + omegaA2*omegaO1*omegaO2)*
        {-298.982, -210.274, -166.129, -164.588, -162.477, -161.174, 
          -159.503, -157.443, -112.706, -37.5981}[[Action]] + 
       {34.3567, 25.7425, 21.3064, 21.1481, 20.9309, 20.7966, 20.6241, 
         20.411, 15.6317, 7.38551}[[Action]] + 
       (omegaA1*omegaO1 + omegaA2*omegaO1)*{44.9166, 31.8765, 25.4934, 
          25.268, 24.959, 24.7681, 24.523, 24.2206, 17.267, 5.81295}[
         [Action]] + (omegaA1*omegaO2 + omegaA2*omegaO2)*
        {44.9166, 31.8765, 25.4934, 25.268, 24.959, 24.7681, 24.523, 24.2206, 
          17.267, 5.81295}[[Action]] + (omegaA1 + omegaA2)*
        {157.914, 119.062, 96.5793, 95.782, 94.6885, 94.0134, 93.1459, 
          92.075, 71.6333, 28.6613}[[Action]] + (omegaO1^2 + omegaO2^2)*
        {2368.71, 1667.00, 1312.40, 1300.09, 1283.24, 1272.84, 1259.51, 1243.08, 
          906.762, 310.542}[[Action]] + omegaA1*omegaA2*omegaO1*omegaO2*
        {2371.72, 1657.77, 1291.96, 1279.34, 1262.07, 1251.43, 1237.78, 
          1220.98, 882.272, 292.539}[[Action]] + omegaO1*omegaO2*
        {9519.74, 6699.88, 5275.10, 5225.64, 5157.91, 5116.14, 5062.57, 
          4996.54, 3644.31, 1247.98}[[Action]] + 
       (omegaA1^2*omegaA2 + omegaA1*omegaA2^2)*
        {13134.2, 9435.40, 7433.03, 7363.19, 7267.51, 7208.51, 7132.80, 
          7039.46, 5231.79, 1807.74}[[Action]] + omegaO1^2*omegaO2^2*
        {210973., 143482., 110545., 109423., 107889., 106944., 105734., 
          104245., 74757.2, 24559.2}[[Action]])
 

zp[Action_ /; MemberQ[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10}, Action]] := 
    zp[Action, alpha, omegaA1, omegaA2, omegaO1, omegaO2, g2tilde, p2]
 

zv[Action_ /; MemberQ[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10}, Action], alpha_, omegaA1_, omegaA2_, omegaO1_, omegaO2_, g2tilde_, p2_] := 
    1 + g2tilde*(omegaA1^2*omegaA2^2*{-41689.2, -28627.3, -22129.0, -21906.8, 
          -21603.0, -21415.9, -21176.2, -20881.1, -15083.2, -5001.00}[[Action]] + 
       (omegaO1^2*omegaO2 + omegaO1*omegaO2^2)*
        {-8527.34, -5950.81, -4645.75, -4600.75, -4539.15, -4501.19, 
          -4452.51, -4392.56, -3197.93, -1079.65}[[Action]] + 
       omegaA1*omegaA2*{-1894.96, -1349.53, -1067.15, -1057.31, -1043.82, 
          -1035.50, -1024.83, -1011.67, -744.440, -258.058}[[Action]] + 
       (omegaA1^2 + omegaA2^2)*{-473.741, -337.383, -266.789, -264.327, 
          -260.955, -258.876, -256.207, -252.917, -186.110, -64.5145}[
         [Action]] + (omegaO1 + omegaO2)*{-118.435, -86.7568, -69.886, 
          -69.2893, -68.4707, -67.9652, -67.316, -66.5145, -49.8057, 
          -18.1335}[[Action]] + (omegaA1 + omegaA2)*
        {118.435, 86.7568, 69.886, 69.2893, 68.4707, 67.9652, 67.316, 
          66.5145, 49.8057, 18.1335}[[Action]] + (omegaO1^2 + omegaO2^2)*
        {473.741, 337.383, 266.789, 264.327, 260.955, 258.876, 256.207, 
          252.917, 186.110, 64.5145}[[Action]] + omegaO1*omegaO2*
        {1894.96, 1349.53, 1067.15, 1057.31, 1043.82, 1035.50, 1024.83, 
          1011.67, 744.440, 258.058}[[Action]] + 
       (omegaA1^2*omegaA2 + omegaA1*omegaA2^2)*
        {8527.34, 5950.81, 4645.75, 4600.75, 4539.15, 4501.19, 4452.52, 
          4392.56, 3197.93, 1079.65}[[Action]] + omegaO1^2*omegaO2^2*
        {41689.2, 28627.3, 22129.0, 21906.8, 21603.0, 21415.9, 21176.2, 
          20881.1, 15083.2, 5000.99}[[Action]])
 

zv[Action_ /; MemberQ[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10}, Action]] := 
    zv[Action, alpha, omegaA1, omegaA2, omegaO1, omegaO2, g2tilde, p2]
 
za[Action_ /; MemberQ[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10}, Action], alpha_, omegaA1_, omegaA2_, omegaO1_, omegaO2_, g2tilde_, p2_] := 
    1 + g2tilde*(omegaA1^2*omegaA2^2*{-66424.5, -47154.2, -36755.4, -36396.2, 
          -35904.4, -35601.5, -35212.9, -34734.2, -25761.1, -8775.84}[
         [Action]] + (omegaO1^2*omegaO2 + omegaO1*omegaO2^2)*
        {-31582.7, -21823.5, -16976.0, -16809.4, -16581.5, -16441.1, -16261.1, 
          -16039.4, -11593.6, -3876.59}[[Action]] + omegaA1*omegaA2*
        {-2797.53, -2041.80, -1619.86, -1605.05, -1584.76, -1572.23, -1556.15, 
          -1536.32, -1154.72, -406.426}[[Action]] + (omegaA1^2 + omegaA2^2)*
        {-710.612, -518.419, -411.337, -407.577, -402.425, -399.247, 
          -395.166, -390.132, -292.995, -103.058}[[Action]] + 
       (omegaO1 + omegaO2)*{-434.263, -314.355, -251.983, -249.787, -246.776, 
          -244.918, -242.531, -239.586, -177.821, -63.8166}[[Action]] + 
       (omegaA1*omegaA2*omegaO1 + omegaA1*omegaA2*omegaO2)*
        {-298.982, -210.274, -167.512, -166.006, -163.939, -162.663, 
          -161.025, -159.004, -112.703, -37.5924}[[Action]] + 
       (omegaA1*omegaO1*omegaO2 + omegaA2*omegaO1*omegaO2)*
        {-298.982, -210.274, -167.512, -166.006, -163.939, -162.663, 
          -161.025, -159.004, -112.703, -37.5924}[[Action]] + 
       {22.5089, 17.0363, 14.1942, 14.0921, 13.9519, 13.8652, 13.7537, 
         13.6159, 10.4838, 4.41204}[[Action]] + 
       (omegaA1*omegaO1 + omegaA2*omegaO1)*{44.9165, 31.8758, 25.4811, 
          25.255, 24.9449, 24.7534, 24.5075, 24.204, 17.2628, 5.80781}[
         [Action]] + (omegaA1*omegaO2 + omegaA2*omegaO2)*
        {44.9165, 31.8758, 25.4811, 25.255, 24.9449, 24.7534, 24.5075, 
          24.204, 17.2628, 5.80781}[[Action]] + (omegaA1 + omegaA2)*
        {157.914, 117.584, 94.4841, 93.6645, 92.54, 91.8458, 90.9537, 
          89.8524, 68.3498, 24.829}[[Action]] + (omegaO1^2 + omegaO2^2)*
        {1737.05, 1223.80, 963.674, 954.643, 942.275, 934.649, 924.866, 
          912.808, 666.533, 228.517}[[Action]] + omegaA1*omegaA2*omegaO1*
        omegaO2*{2004.59, 1396.94, 1111.88, 1101.84, 1088.07, 1079.57, 
          1068.67, 1055.20, 741.083, 245.189}[[Action]] + 
       omegaO1*omegaO2*{6993.12, 4927.06, 3880.18, 3843.83, 3794.04, 3763.35, 
          3723.97, 3675.44, 2683.39, 919.874}[[Action]] + 
       (omegaA1^2*omegaA2 + omegaA1*omegaA2^2)*
        {13300.9, 9559.98, 7511.19, 7439.89, 7342.25, 7282.06, 7204.81, 
          7109.60, 5301.97, 1830.86}[[Action]] + omegaO1^2*omegaO2^2*
        {155387., 105754., 81493.3, 80666.6, 79536.2, 78840.3, 77948.5, 
          76851.2, 55145.9, 18129.0}[[Action]])
 

za[Action_ /; MemberQ[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10}, Action]] := 
    za[Action, alpha, omegaA1, omegaA2, omegaO1, omegaO2, g2tilde, p2]
 

zt[Action_ /; MemberQ[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10}, Action], alpha_, omegaA1_, omegaA2_, omegaO1_, omegaO2_, g2tilde_, p2_] := 
    1 + g2tilde*(alpha - Log[a^2*p2] + omegaA1^2*omegaA2^2*
        {-68173.0, -48519.3, -37876.3, -37508.0, -37003.9, -36693.3, -36294.8, 
          -35803.9, -26590.1, -9080.79}[[Action]] + 
       (omegaO1^2*omegaO2 + omegaO1*omegaO2^2)*
        {-20212.9, -13993.1, -10887.1, -10780.4, -10634.3, -10544.3, -10429.0, 
          -10286.9, -7449.96, -2495.59}[[Action]] + omegaA1*omegaA2*
        {-2869.44, -2095.16, -1661.01, -1645.76, -1624.86, -1611.97, 
          -1595.41, -1574.99, -1183.35, -414.442}[[Action]] + 
       (omegaA1^2 + omegaA2^2)*{-728.589, -531.759, -421.517, -417.646, 
          -412.339, -409.066, -404.863, -399.678, -300.151, -105.060}[
         [Action]] + (omegaA1*omegaA2*omegaO1 + omegaA1*omegaA2*omegaO2)*
        {-402.837, -284.001, -221.824, -219.670, -216.722, -214.904, -212.574, 
          -209.702, -152.570, -50.9424}[[Action]] + 
       (omegaA1*omegaO1*omegaO2 + omegaA2*omegaO1*omegaO2)*
        {-402.837, -284.001, -221.824, -219.670, -216.722, -214.904, -212.574, 
          -209.702, -152.570, -50.9424}[[Action]] + (omegaO1 + omegaO2)*
        {-276.349, -200.588, -160.877, -159.478, -157.56, -156.376, -154.855, 
          -152.979, -113.835, -40.9756}[[Action]] + 
       {11.4655, 8.88342, 7.54874, 7.50007, 7.43311, 7.39163, 7.33823, 
         7.2721, 5.67738, 2.22355}[[Action]] + 
       (omegaA1*omegaO1 + omegaA2*omegaO1)*{44.9165, 31.8743, 25.0605, 
          24.8231, 24.4979, 24.2974, 24.0401, 23.7229, 17.2537, 5.79777}[
         [Action]] + (omegaA1*omegaO2 + omegaA2*omegaO2)*
        {44.9165, 31.8743, 25.0605, 24.8231, 24.4979, 24.2974, 24.0401, 
          23.7229, 17.2537, 5.79777}[[Action]] + (omegaA1 + omegaA2)*
        {157.914, 116.579, 92.9452, 92.1081, 90.96, 90.2513, 89.3407, 
          88.2169, 66.4069, 22.94}[[Action]] + (omegaO1^2 + omegaO2^2)*
        {1105.40, 780.59, 614.958, 609.205, 601.326, 596.467, 590.234, 
          582.552, 426.315, 146.504}[[Action]] + omegaA1*omegaA2*omegaO1*
        omegaO2*{3865.46, 2709.49, 2104.39, 2083.54, 2055.00, 2037.42, 2014.88, 
          1987.12, 1446.11, 480.288}[[Action]] + omegaO1*omegaO2*
        {4466.50, 3154.24, 2484.89, 2461.64, 2429.80, 2410.17, 2384.98, 
          2353.93, 1722.51, 591.815}[[Action]] + 
       (omegaA1^2*omegaA2 + omegaA1*omegaA2^2)*
        {13709.5, 9877.23, 7767.24, 7693.71, 7593.01, 7530.92, 7451.24, 
          7353.02, 5490.99, 1898.15}[[Action]] + omegaO1^2*omegaO2^2*
        {100117., 68237.1, 52583.9, 52050.5, 51321.1, 50872.0, 50296.6, 
          49588.6, 35643.1, 11733.7}[[Action]])
 

zt[Action_ /; MemberQ[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10}, Action]] := 
    zt[Action, alpha, omegaA1, omegaA2, omegaO1, omegaO2, g2tilde, p2]
 

